Goodness-of-fit tests for Laplace, Gaussian and exponential power distributions based on $\lambda$-th power skewness and kurtosis

Temperature data, like many other measurements in quantitative fields, are usually modeled using a normal distribution. However, some distributions can offer a better fit while avoiding underestimation of tail event probabilities. To this point, we extend Pearson's notions of skewness and kurtosis to build a powerful family of goodness-of-fit tests based on Rao's score for the exponential power distribution $\mathrm{EPD}_{\lambda}(\mu,\sigma)$, including tests for normality and Laplacity when $\lambda$ is set to 1 or 2. We find the asymptotic distribution of our test statistic, which is the sum of the squares of two $Z$-scores, under the null and under local alternatives. We also develop an innovative regression strategy to obtain $Z$-scores that are nearly independent and distributed as standard Gaussians, resulting in a $\chi_2^2$ distribution valid for any sample size (up to very high precision for $n\geq 20$). The case $\lambda=1$ leads to a powerful test of fit for the Laplace($\mu,\sigma$) distribution, whose empirical power is superior to all $39$ competitors in the literature, over a wide range of $400$ alternatives. Theoretical proofs in this case are particularly challenging and substantial. We applied our tests to three temperature datasets. The new tests are implemented in the R package PoweR.

==> A1_EPD_tests_supplementary.R <==
############ Bank of functions

rm(list=ls())

dAPD <- function(x, lambda, theta1, theta2, mu = 0, sigma = 1) {
  y <- (x - mu) / sigma
  delta <- 2 * theta1 ^ theta2 * (1 - theta1) ^ theta2 / (theta1 ^ theta2 + (1 - theta1) ^ theta2)
  A <- (1/2 + sign(y) * (1/2 - theta1)) ^ theta2
  f <- (delta / lambda) ^ (1 / theta2) / sigma / gamma(1 + 1 / theta2) * exp(- delta / A / lambda *  abs(y) ^ theta2) 
  return(f)
}

pAPD <- function(x, lambda, theta1, theta2, mu = 0, sigma = 1){
  y <- (x - mu) / sigma
  delta <- 2 * theta1 ^ theta2 * (1 - theta1) ^ theta2 / (theta1 ^ theta2 + (1 - theta1) ^ theta2)
  F <- theta1 * (1 - pgamma(delta / lambda * (-pmin(0, y) / theta1) ^ theta2, shape = 1 / theta2)) +
       (1 - theta1) * pgamma(delta / lambda * (pmax(0, y) / (1 - theta1)) ^ theta2, shape = 1 / theta2)
  return(F)
}

rAPD <- function(n, lambda, theta1, theta2, mu = 0, sigma = 1) {
  delta <- 2 * theta1 ^ theta2 * (1 - theta1) ^ theta2 / (theta1 ^ theta2 + (1 - theta1) ^ theta2)
  W <- rgamma(n, shape = 1 / theta2)
  V <- rbinom(n, 1, theta1)
  x <- mu + sigma * (lambda * W / delta) ^ (1 / theta2) * ((1 - theta1) * (1 - V) - theta1 * V)
  return(x)
}

S.lambda <- function(x, mu, sigma, lambda){
  y <- (x - mu) / sigma
  return(mean(abs(y) ^ lambda * sign(y)))
}

K.lambda <- function(x, mu, sigma, lambda){
  n <- length(x)
  yabs <- abs((x - mu)) / sigma
  yabs <- yabs[! (yabs == 0)] 
  return(sum(yabs ^ lambda * log(yabs)) / n)
}

mle.mu <- function(x, lambda){
  if (lambda == 1) mu.hat <- median(x) else { 
    if (lambda == 2) mu.hat <- mean(x) else {
      g <- function(mu) sum(abs(x - mu) ^ (lambda - 1) * sign(x - mu))
      mu.hat <- uniroot(g, c(min(x) - 1, max(x) + 1), tol = 1e-12)$root
    }
  }
  return(mu.hat)
}

mle.sigma <- function(x, lambda, mu) (mean((abs(x - mu)) ^ lambda)) ^ (1 / lambda)
  
Z.star.S.lambda.test <- function(x, lambda) {
  n <- length(x)  
  mu.hat <- mle.mu(x, lambda)
  sigma.hat <- mle.sigma(x, lambda, mu.hat)
  S <- S.lambda(x, mu.hat, sigma.hat, lambda)
  nVS <- 1 + lambda - lambda ^ 2 / gamma(2 - 1 / lambda) / gamma(1 / lambda)
  Z.star.S.lambda.stat <- n ^ 0.5 * S / sqrt(nVS)
  p.value <- 2 * pnorm(abs(Z.star.S.lambda.stat), lower.tail = FALSE) 
  res <- list(test = "asymptotic lambda-th-power skewness directional test",
              Z.star.S.lambda.stat = Z.star.S.lambda.stat, p.value = p.value) 
  return(res)   
}  

Z.star.K.lambda.test <- function(x, lambda) {
  n <- length(x)  
  mu.hat <- mle.mu(x, lambda)
  sigma.hat <- mle.sigma(x, lambda, mu.hat)
  K <- K.lambda(x, mu.hat, sigma.hat, lambda)
  EK <- (lambda + log(lambda) + digamma(1 / lambda)) / lambda
  nVK <- ((1 / lambda) * (1 + 1 / lambda) * trigamma(1 + 1 / lambda) -  1 / lambda) 
  Z.star.K.lambda.stat <- n ^ 0.5 * (K - EK) / sqrt(nVK)
  p.value <- 2 * pnorm(abs(Z.star.K.lambda.stat), lower.tail = FALSE) 
  res <- list(test = "asymptotic lambda-th-power kurtosis directional test",
              Z.star.K.lambda.stat = Z.star.K.lambda.stat, p.value = p.value) 
  return(res)   
}  

X.APD.star.lambda.test <- function(x, lambda) {
  n <- length(x)  
  mu.hat <- mle.mu(x, lambda)
  sigma.hat <- mle.sigma(x, lambda, mu.hat)
  S <- S.lambda(x, mu.hat, sigma.hat, lambda)
  nVS <- 1 + lambda - lambda ^ 2 / gamma(2 - 1 / lambda) / gamma(1 / lambda)
  K <- K.lambda(x, mu.hat, sigma.hat, lambda)
  EK <- (lambda + log(lambda) + digamma(1 / lambda)) / lambda
  nVK <- ((1 + 1 / lambda) * trigamma(1 + 1 / lambda) -  1) / lambda
  Z.star.S.lambda.stat <- n ^ 0.5 * S / sqrt(nVS)
  Z.star.K.lambda.stat <- n ^ 0.5 * (K - EK) / sqrt(nVK)
  X.APD.star.lambda.stat <- Z.star.S.lambda.stat ^ 2 + Z.star.K.lambda.stat ^ 2  
  p.value <- pchisq(X.APD.star.lambda.stat, df = 2, lower.tail = FALSE) 
  res <- list(test = "asymptotic lambda-th-power skewness and kurtosis omnibus test",
              Z.star.S.lambda.stat = Z.star.S.lambda.stat, Z.star.K.lambda.stat = Z.star.K.lambda.stat,
              X.APD.star.lambda.stat = X.APD.star.lambda.stat, p.value = p.value) 
  return(res) 
}
  
Z.star.S.lambda1.test <- function(x) {
  n <- length(x)  
  mu.hat <- median(x)
  sigma.hat <- mean(abs(x - mu.hat))
  S <- (mean(x) - mu.hat) / sigma.hat
  Z.star.S.lambda1.stat <- n ^ 0.5 * S
  p.value <- 2 * pnorm(abs(Z.star.S.lambda1.stat), lower.tail = FALSE) 
  res <- list(test = "asymptotic first-th-power skewness directional test",
              Z.star.S.lambda1.stat = Z.star.S.lambda1.stat, p.value = p.value) 
  return(res)   
}  

Z.star.K.lambda1.test <- function(x) {
  n <- length(x)  
  mu.hat <- median(x)
  sigma.hat <- mean(abs(x - mu.hat))
  yabs <- abs((x - mu.hat)) / sigma.hat
  yabs <- yabs[! (yabs == 0)] 
  K <- (sum(yabs * log(yabs)) / n)
  EK <- 1 + digamma(1)
  nVK <- pi ^ 2 / 3 - 3
  Z.star.K.lambda1.stat <- n ^ 0.5 * (K - EK) / sqrt(nVK)
  p.value <- 2 * pnorm(abs(Z.star.K.lambda1.stat), lower.tail = FALSE) 
  res <- list(test = "asymptotic first-th-power kurtosis directional test",
              Z.star.K.lambda1.stat = Z.star.K.lambda1.stat, p.value = p.value) 
  return(res)   
}  

X.APD.star.lambda1.test <- function(x) {
  n <- length(x)  
  mu.hat <- median(x)
  sigma.hat <- mean(abs(x - mu.hat))
  S <- (mean(x) - mu.hat) / sigma.hat
  yabs <- abs((x - mu.hat)) / sigma.hat
  yabs <- yabs[! (yabs == 0)] 
  K <- (sum(yabs * log(yabs)) / n)
  EK <- 1 + digamma(1) 
  nVK <- pi ^ 2 / 3 - 3
  Z.star.S.lambda1.stat <- n ^ 0.5 * S
  Z.star.K.lambda1.stat <- n ^ 0.5 * (K - EK) / sqrt(nVK)
  X.APD.star.lambda1.stat <- Z.star.S.lambda1.stat ^ 2 + Z.star.K.lambda1.stat ^ 2  
  p.value <- pchisq(X.APD.star.lambda1.stat, df = 2, lower.tail = FALSE) 
  res <- list(test = "asymptotic first-th-power skewness and kurtosis omnibus test",
              Z.star.S.lambda1.stat = Z.star.S.lambda1.stat, Z.star.K.lambda1.stat = Z.star.K.lambda1.stat,
              X.APD.star.lambda1.stat = X.APD.star.lambda1.stat, p.value = p.value) 
  return(res) 
}

Z.star.S.lambda2.test <- function(x) {
  n <- length(x)  
  mu.hat <- mean(x)
  sigma.hat <- sqrt(mean((x - mu.hat) ^ 2))
  y <- (x - mu.hat) / sigma.hat 
  S <- mean(y ^ 2 * sign(y))
  nVS <- 3 - 8 / pi
  Z.star.S.lambda2.stat <- n ^ 0.5 * S / sqrt(nVS)
  p.value <- 2 * pnorm(abs(Z.star.S.lambda2.stat), lower.tail = FALSE) 
  res <- list(test = "asymptotic second-th-power skewness directional test",
              Z.star.S.lambda2.stat = Z.star.S.lambda2.stat, p.value = p.value) 
  return(res)   
}  

Z.star.K.lambda2.test <- function(x) {
  n <- length(x)  
  mu.hat <- mean(x)
  sigma.hat <- sqrt(mean((x - mu.hat) ^ 2))
  yabs <- abs((x - mu.hat)) / sigma.hat
  yabs <- yabs[! (yabs == 0)] 
  K <- (sum(yabs ^ 2 * log(yabs)) / n)
  EK <- (2 - log(2) + digamma(1)) / 2
  nVK <- (3 * pi ^ 2 - 28) / 8
  Z.star.K.lambda2.stat <- n ^ 0.5 * (K - EK) / sqrt(nVK)
  p.value <- 2 * pnorm(abs(Z.star.K.lambda2.stat), lower.tail = FALSE) 
  res <- list(test = "asymptotic second-th-power kurtosis directional test",
              Z.star.K.lambda2.stat = Z.star.K.lambda2.stat, p.value = p.value) 
  return(res)   
}  

X.APD.star.lambda2.test <- function(x) {
  n <- length(x)  
  mu.hat <- mean(x)
  sigma.hat <- sqrt(mean((x - mu.hat) ^ 2))
  y <- (x - mu.hat) / sigma.hat 
  S <- mean(y ^ 2 * sign(y))
  K <- (sum(y ^ 2 * log(abs(y))) / n)
  nVS <- 3 - 8 / pi
  EK <- (2 - log(2) + digamma(1)) / 2
  nVK <- (3 * pi ^ 2 - 28) / 8
  Z.star.S.lambda2.stat <- n ^ 0.5 * S / sqrt(nVS)
  Z.star.K.lambda2.stat <- n ^ 0.5 * (K - EK) / sqrt(nVK)
  X.APD.star.lambda2.stat <- Z.star.S.lambda2.stat ^ 2 + Z.star.K.lambda2.stat ^ 2  
  p.value <- pchisq(X.APD.star.lambda2.stat, df = 2, lower.tail = FALSE) 
  res <- list(test = "asymptotic second-th-power skewness and kurtosis omnibus test",
              Z.star.S.lambda2.stat = Z.star.S.lambda2.stat, Z.star.K.lambda2.stat = Z.star.K.lambda2.stat,
              X.APD.star.lambda2.stat = X.APD.star.lambda2.stat, p.value = p.value) 
  return(res) 
}

V1 <- function(lambda){
  4 * (1 + lambda) - 4 * lambda ^ 2 / gamma(2 - 1 / lambda) / gamma(1 / lambda)
}

V2 <- function(lambda){
  ((1 + 1 / lambda) * trigamma(1 + 1 / lambda) - 1) / lambda ^ 3
}


X.APD.lambda.test <- function(x, lambda) {
  # general case of lambda = 1, 1.5, 2, 2.5, 3
  n <- length(x)  
  mu.hat <- mle.mu(x, lambda)
  sigma.hat <- mle.sigma(x, lambda, mu.hat)
  nVS.a <- 1 + lambda - lambda ^ 2 / gamma(2 - 1 / lambda) / gamma(1 / lambda)
  EKnet.a <- ((lambda + log(lambda) + digamma(1 / lambda)) / lambda) ^ (1 /4)
  nVKnet.a <- ((lambda + log(lambda) + digamma(1 / lambda)) / lambda) ^ (- 3 / 2) / 16 / 
    lambda * ((1 + 1 / lambda) * trigamma(1 + 1 / lambda) -  1)
  S <- S.lambda(x, mu.hat, sigma.hat, lambda)
  K <- K.lambda(x, mu.hat, sigma.hat, lambda)
  Knet <- (max(0,K - lambda / 2 * S ^ 2)) ^ 0.25
  if (lambda == 1.0 & n%%2 == 0){ # n even
    alpha1 <- 1.06; c1 <- -1.856 
    alpha2 <- 1.01; c2 <- -0.422 
    alpha3 <- 0.92; c3 <- -1.950
    alpha4 <- 2.3;  c4 <- 39.349   
  } else  
    if (lambda == 1.0){
      alpha1 <- 1.03; c1 <- -0.281
      alpha2 <- 0.86; c2 <- -0.198 
      alpha3 <- 1.04; c3 <- -3.827
      alpha4 <- 1.0;  c4 <- 0  
    } else
      if (lambda == 1.5){
        alpha1 <- 0.99; c1 <- -0.952 
        alpha2 <- 0.99; c2 <- -0.637
        alpha3 <- 0.55; c3 <- -3.488
        alpha4 <- 0.5;  c4 <- 2.434  
      } else
        if (lambda == 2.0){
          alpha1 <- 0.99; c1 <- -1.890
          alpha2 <- 1.00; c2 <- -0.788 
          alpha3 <- 1.05; c3 <- -9.327
          alpha4 <- 1.4;  c4 <- 14.208  
        } else
          if (lambda == 2.5){
            alpha1 <- 0.99; c1 <- -2.981
            alpha2 <- 0.99; c2 <- -0.844
            alpha3 <- 1.10; c3 <- -23.104
            alpha4 <- 1.3;  c4 <- 30.028  
          } else
            if (lambda == 3.0){
              alpha1 <- 0.97; c1 <- -3.855 
              alpha2 <- 0.98; c2 <- -0.880
              alpha3 <- 1.14; c3 <- -95.743
              alpha4 <- 1.2;  c4 <- 103.871  
            } 
  nVS <-  nVS.a  * (1 + c1 / n ^ alpha1)
  EKnet <-  EKnet.a  * (1 + c2 / n ^ alpha2)
  nVKnet <- nVKnet.a * (1 + c3 / n ^ alpha3 + c4 / n ^ alpha4)
  ZS <-  sqrt(n) * S / sqrt(nVS)
  ZKnet <- sqrt(n) * (Knet - EKnet) / sqrt(nVKnet)
  X.APD.lambda.stat <- ZS ^ 2 + ZKnet ^ 2
  p.value <- pchisq(X.APD.lambda.stat, 2, lower.tail = FALSE) 
  res <- list(test = "lambda-th-power skewness and kurtosis omnibus test",
              ZS = ZS, ZKnet = ZKnet, stat = X.APD.lambda.stat, p.value = p.value) 
  return(res) 
}  

ZS.lambda.test <- function(x, lambda) {
  # general case of lambda = 1, 1.5, 2, 2.5, 3
  n <- length(x)  
  mu.hat <- mle.mu(x, lambda)
  sigma.hat <- mle.sigma(x, lambda, mu.hat)
  nVS.a <- 1 + lambda - lambda ^ 2 / gamma(2 - 1 / lambda) / gamma(1 / lambda)
  S <- S.lambda(x, mu.hat, sigma.hat, lambda)
  if (lambda == 1.0 & n%%2 == 0){ # n even
    alpha1 <- 1.06; c1 <- -1.856 
  } else  
    if (lambda == 1.0){
      alpha1 <- 1.03; c1 <- -0.281
    } else
      if (lambda == 1.5){
        alpha1 <- 0.99; c1 <- -0.952 
      } else
        if (lambda == 2.0){
          alpha1 <- 0.99; c1 <- -1.890
        } else
          if (lambda == 2.5){
            alpha1 <- 0.99; c1 <- -2.981
          } else
            if (lambda == 3.0){
              alpha1 <- 0.97; c1 <- -3.855 
            } 
  nVS <-  nVS.a  * (1 + c1 / n ^ alpha1)
  ZS <-  sqrt(n) * S / sqrt(nVS)
  p.value <- 2 * pnorm(abs(ZS), lower.tail = FALSE) 
  res <- list(test = "lambda-th-power skewness directional test",
              ZS = ZS, p.value = p.value) 
  return(res) 
}  

ZKnet.lambda.test <- function(x, lambda) {
  # general case of lambda = 1, 1.5, 2, 2.5, 3
  n <- length(x)  
  mu.hat <- mle.mu(x, lambda)
  sigma.hat <- mle.sigma(x, lambda, mu.hat)
  EKnet.a <- ((lambda + log(lambda) + digamma(1 / lambda)) / lambda) ^ (1 /4)
  nVKnet.a <- ((lambda + log(lambda) + digamma(1 / lambda)) / lambda) ^ (- 3 / 2) / 16 / 
    lambda * ((1 + 1 / lambda) * trigamma(1 + 1 / lambda) -  1)
  S <- S.lambda(x, mu.hat, sigma.hat, lambda)
  K <- K.lambda(x, mu.hat, sigma.hat, lambda)
  Knet <- (max(0,K - lambda / 2 * S ^ 2)) ^ 0.25
  if (lambda == 1.0 & n%%2 == 0){ # n even
    alpha2 <- 1.01; c2 <- -0.422 
    alpha3 <- 0.92; c3 <- -1.950
    alpha4 <- 2.3;  c4 <- 39.349   
  } else  
    if (lambda == 1.0){
      alpha2 <- 0.86; c2 <- -0.198 
      alpha3 <- 1.04; c3 <- -3.827
      alpha4 <- 1.0;  c4 <- 0  
    } else
      if (lambda == 1.5){
        alpha2 <- 0.99; c2 <- -0.637
        alpha3 <- 0.55; c3 <- -3.488
        alpha4 <- 0.5;  c4 <- 2.434  
      } else
        if (lambda == 2.0){
          alpha2 <- 1.00; c2 <- -0.788 
          alpha3 <- 1.05; c3 <- -9.327
          alpha4 <- 1.4;  c4 <- 14.208  
        } else
          if (lambda == 2.5){
            alpha2 <- 0.99; c2 <- -0.844
            alpha3 <- 1.10; c3 <- -23.104
            alpha4 <- 1.3;  c4 <- 30.028  
          } else
            if (lambda == 3.0){
              alpha2 <- 0.98; c2 <- -0.880
              alpha3 <- 1.14; c3 <- -95.743
              alpha4 <- 1.2;  c4 <- 103.871  
            } 
  EKnet <-  EKnet.a  * (1 + c2 / n ^ alpha2)
  nVKnet <- nVKnet.a * (1 + c3 / n ^ alpha3 + c4 / n ^ alpha4)
  ZKnet <- sqrt(n) * (Knet - EKnet) / sqrt(nVKnet)
  p.value <- 2 * pnorm(abs(ZKnet), lower.tail = FALSE) 
  res <- list(test = "lambda-th-power net kurtosis directional test",
              ZKnet = ZKnet, p.value = p.value) 
  return(res) 
}  

uniqueness.test <- function(f, domain, lambda){
  g <- function(mu)  adaptIntegrate(f = function(x) (x - mu) ^ (lambda - 1) * f(x), lower = mu, upper = domain[2], tol = 1e-9)$integral -
    adaptIntegrate(f = function(x) (mu - x) ^ (lambda - 1) * f(x), lower = domain[1], upper = mu, tol = 1e-9)$integral  
  mu <- seq(max(-10, domain[1]), min(10, domain[2]), .1)
  g.mu <- apply(cbind(mu), 1, g)
  plot(mu, g.mu)
  abline(h=0)
}

mle.mu.asymp <- function(f, domain, lambda){
  if (lambda == 1) {
    g.med <- function(med) adaptIntegrate(f = f, lower = domain[1], upper = med, tol = 1e-12)$integral - 0.5;
    mu.lambda <- uniroot(g.med, interval = c(max(-100, domain[1]), min(100, domain[2])), tol = 1e-9)$root} else { 
      if (lambda == 2) mu.lambda <- adaptIntegrate(f = function(x) x * f(x), lower = domain[1], upper = domain[2], tol = 1e-9)$integral else {
        g <- function(mu)  adaptIntegrate(f = function(x) (x - mu) ^ (lambda - 1) * f(x), lower = mu, upper = domain[2], tol = 1e-9)$integral -
          adaptIntegrate(f = function(x) (mu - x) ^ (lambda - 1) * f(x), lower = domain[1], upper = mu, tol = 1e-9)$integral  
        mu.lambda <- uniroot(g, c(max(-100, domain[1]), min(100, domain[2])), tol = 1e-9)$root
      }
    }
  return(mu.lambda)
}

mle.sigma.asymp <- function(f, mu.lambda, domain, lambda){
  sigma.tmp <- adaptIntegrate(f = function(x) (mu.lambda - x) ^ lambda * f(x), lower = domain[1], upper = mu.lambda, tol = 1e-12)$integral +
    adaptIntegrate(f = function(x) (x - mu.lambda) ^ lambda * f(x), lower = mu.lambda, upper = domain[2], tol = 1e-12)$integral
  sigma.lambda <- sigma.tmp ^ (1 / lambda)
  return(sigma.lambda)
}

S.lambda.asymp <- function(f, mu.lambda, sigma.lambda, domain, lambda){
  g1 <- function(x) {y <- (x - mu.lambda) / sigma.lambda; - (-y) ^ lambda * f(x)}
  g2 <- function(x) {y <- (x - mu.lambda) / sigma.lambda; y ^ lambda * f(x)}
  S <- adaptIntegrate(f = g1, lower = domain[1], upper = mu.lambda, tol = 1e-9)$integral +
    adaptIntegrate(f = g2, lower = mu.lambda, upper = domain[2], tol = 1e-9)$integral
  return(S)
}

K.lambda.asymp <- function(f, mu.lambda, sigma.lambda, domain, lambda){
  g1 <- function(x) {y <- (x - mu.lambda) / sigma.lambda; (-y) ^ lambda * log(-y) * f(x)}
  g2 <- function(x) {y <- (x - mu.lambda) / sigma.lambda; y ^ lambda * log(y) * f(x)}
  S <- adaptIntegrate(f = g1, lower = domain[1], upper = mu.lambda, tol = 1e-9)$integral +
    adaptIntegrate(f = g2, lower = mu.lambda, upper = domain[2], tol = 1e-9)$integral
  return(S)
}
############ End of the bank of functions

# Library
library(PoweR)
library(cubature)
library(ggplot2)
library(ggExtra)


############## graph of EPD

#pdf("plot_EPD.pdf")

color <- c('grey65', 'black', 'grey65')
lty <- c(2, 4, 1) 
lwd <- c(3, 3, 3)

par(mfrow=c(1,1))
par(cex = 1.4)
par(cex.main = 1)

dx <- 0.01
x <- seq(-5, 5, dx)
lambda = 1
f <- dAPD(x, lambda, theta1 = 0.5, theta2 = lambda, mu = 0, sigma = 1) 
plot(x, f, type = 'l',  col = color[1], lwd = lwd[1], lty = lty[1],
    ylab = expression(paste(g[lambda](x ~"|"~ 0,1))))
lambda = 3
f <- dAPD(x, lambda, theta1 = 0.5, theta2 = lambda, mu = 0, sigma = 1) 
lines(x, f,  col = color[3], lwd = lwd[3], lty = lty[3])
lambda = 2
f <- dAPD(x, lambda, theta1 = 0.5, theta2 = lambda, mu = 0, sigma = 1) 
lines(x, f,  col = color[2], lwd = lwd[2], lty = lty[2])

title(main= expression(paste(EPD[lambda](0,1)," density functions ")))

legend("topright", legend = 
      c(expression(paste(lambda, " = 1 (Laplace)")),expression(paste(lambda, " = 2 (Normal)")),expression(paste(lambda, " = 3"))),
       bg = "white", ncol = 1, col = color, 
       lty = lty, cex = 0.8, lwd = lwd)

#dev.off()

############# Calculation of S1 and K1 for different alternatives

n <- 1000000

# Unif ou beta(1,1), S=0, K=0.19314718056
f <- function(x) dlaw7(x, 0, 1); domain = c(0,1)
x <- gensample(7,n,law.pars=c(0,1))$sample
hist(x)

# Normal, S=0, K= 0.283757110474
f <- function(x) dlaw2(x, 0, 1); domain = c(-Inf,Inf)
x <- gensample(2,n,law.pars=c(0,1))$sample
hist(x)

# t10, S=0, K=0.313638906799
f <- function(x) dlaw8(x, 10); domain = c(-Inf,Inf)
x <- gensample(8,n,law.pars=c(10))$sample
hist(x)

# t4, S=0, K=0.38629436112
f <- function(x) dlaw8(x, 4); domain = c(-Inf,Inf)
x <- gensample(8,n,law.pars=c(4))$sample
hist(x)

# Laplace, S=0, K=0.422784335098 (1+digamma(1))
f <- function(x) dlaw1(x, 0, 1); domain = c(-Inf,Inf)
x <- gensample(1,n,law.pars=c(0,1))$sample
hist(x)

# t3, S=0, K=0.45158270529
f <- function(x) dlaw8(x, 3); domain = c(-Inf,Inf)
x <- gensample(8,n,law.pars=c(3))$sample
hist(x)

# t2, S=0, K=0.693147180559
f <- function(x) dlaw8(x, 2); domain = c(-Inf,Inf)
x <- gensample(8,n,law.pars=c(2))$sample
hist(x)

# Logistic S=0, K=0.326792149742
f <- function(x) dlaw4(x, 0, 1); domain = c(-500,Inf)
x <- gensample(4,n,law.pars=c(0,1))$sample
hist(x)

# Gamma(shape = 2), S=0.305837653097,  K= 0.360565791385, Knet = 0.3137975
f <- function(x) dlaw5(x, 2, 1); domain = c(0,Inf)
x <- gensample(5,n,law.pars=c(2,1))$sample
hist(x)

# Beta(30,1),       S= -0.426092553915, K=0.428885217421, Knet= 0.3381078
f <- function(x) dlaw6(x, 30, 1); domain = c(0,1)
x <- gensample(6,n,law.pars=c(30,1))$sample
hist(x)

adaptIntegrate(f = f, lower = domain[1], upper = domain[2], tol = 1e-9)$integral
lambda <- 1
mu.lambda <- mle.mu.asymp(f, domain, lambda ); round(mu.lambda, 5)
mu.hat <- mle.mu(x, lambda); round(mu.hat, 5)
sigma.lambda <- mle.sigma.asymp(f, mu.lambda, domain, lambda); round(sigma.lambda, 5)
sigma.hat <- mle.sigma(x, lambda, mu.hat); round(sigma.hat, 5)
uniqueness.test(f, domain, lambda)

S <- S.lambda.asymp(f, mu.lambda, sigma.lambda, domain, lambda); print(S, 12)
S.lambda(x, mu.hat, sigma.hat, lambda)

K <- K.lambda.asymp(f, mu.lambda, sigma.lambda, domain, lambda); print(K, 12)
K.lambda(x, mu.hat, sigma.hat, lambda)

(max(0,K - lambda / 2 * S ^ 2))

####### plot Z(S) vs Z(Knet)

lambda <- 1.0; n <- 20; set.seed(9)  
lambda <- 1.0; n <- 21; set.seed(18)
lambda <- 1.5; n <- 20; set.seed(7)
lambda <- 2.0; n <- 20; set.seed(25)
lambda <- 2.5; n <- 20; set.seed(22)
lambda <- 3.0; n <- 20; set.seed(19)

ZS <- ZKnet <- NULL
for (i in 1: 5000){
  x <- rAPD(n, lambda, .5, lambda, 0, 1)
  res <- X.APD.lambda.test(x, lambda)
  ZS <- c(ZS, res$ZS)
  ZKnet <- c(ZKnet, res$ZKnet)
}

round(cor(ZS, ZKnet), 4)
round(apply(cbind(ZS, ZKnet), 2, mean), 4)
round(apply(cbind(ZS, ZKnet), 2, sd), 4)
X.APD.lambda.test(ZS, 2)
X.APD.lambda.test(ZKnet, 2)

#pdf("plot_S_Knet_lambda1_n20.pdf")

df <- data.frame(x = ZS, y = ZKnet)
p <- ggplot(df, aes(ZS, ZKnet)) + geom_point(shape = 1, size = 2.2) +  ggtitle(expression(paste(lambda," = 1,"," n = 20")))  +
  stat_ellipse(type = "norm", linetype = 1, color = "black", level = 0.95, size =1) +
  theme_classic(base_size = 16) +
  scale_x_continuous(name = expression(Z(S[1])), limit=c(-3.5, 3.5),  breaks=-4:4) +
  scale_y_continuous(name = expression(Z(K[1]**net)), limit=c(-3.5, 3.5),  breaks=-4:4) +
  theme_bw(base_size = 22)
ggExtra::ggMarginal(p, type = "histogram")

#dev.off()

# pdf("plot_S_Knet_lambda1_n21.pdf")

df <- data.frame(x = ZS, y = ZKnet)
p <- ggplot(df, aes(ZS, ZKnet)) + geom_point(shape = 1, size = 2.2) +  ggtitle(expression(paste(lambda," = 1,"," n = 21")))  +
  stat_ellipse(type = "norm", linetype = 1, color = "black", level = 0.95, size =1) +
  theme_classic(base_size = 16) +
  scale_x_continuous(name = expression(Z(S[1])), limit=c(-3.5, 3.5),  breaks=-4:4) +
  scale_y_continuous(name = expression(Z(K[1]**net)), limit=c(-3.5, 3.5),  breaks=-4:4) +
  theme_bw(base_size = 22)
ggExtra::ggMarginal(p, type = "histogram")

#dev.off()

# pdf("plot_S_Knet_lambda15_n20.pdf")

df <- data.frame(x = ZS, y = ZKnet)
p <- ggplot(df, aes(ZS, ZKnet)) + geom_point(shape = 1, size = 2.2) +  ggtitle(expression(paste(lambda," = 1.5,"," n = 20")))  +
  stat_ellipse(type = "norm", linetype = 1, color = "black", level = 0.95, size =1) +
  theme_classic(base_size = 16) +
  scale_x_continuous(name = expression(Z(S[1.5])), limit=c(-3.5, 3.5),  breaks=-4:4) +
  scale_y_continuous(name = expression(Z(K[1.5]**net)), limit=c(-3.5, 3.5),  breaks=-4:4) +
  theme_bw(base_size = 22) 
ggExtra::ggMarginal(p, type = "histogram")

#dev.off()

# pdf("plot_S_Knet_lambda2_n20.pdf")

df <- data.frame(x = ZS, y = ZKnet)
p <- ggplot(df, aes(ZS, ZKnet)) + geom_point(shape = 1, size = 2.2) +  ggtitle(expression(paste(lambda," = 2,"," n = 20")))  +
  stat_ellipse(type = "norm", linetype = 1, color = "black", level = 0.95, size =1) +
  theme_classic(base_size = 16) +
  scale_x_continuous(name = expression(Z(S[2])), limit=c(-3.5, 3.5),  breaks=-4:4) +
  scale_y_continuous(name = expression(Z(K[2]**net)), limit=c(-3.5, 3.5),  breaks=-4:4) +
  theme_bw(base_size = 22) 
ggExtra::ggMarginal(p, type = "histogram")

#dev.off()

# pdf("plot_S_Knet_lambda25_n20.pdf")

df <- data.frame(x = ZS, y = ZKnet)
p <- ggplot(df, aes(ZS, ZKnet)) + geom_point(shape = 1, size = 2.2) +  ggtitle(expression(paste(lambda," = 2.5,"," n = 20")))  +
  stat_ellipse(type = "norm", linetype = 1, color = "black", level = 0.95, size =1) +
  theme_classic(base_size = 16) +
  scale_x_continuous(name = expression(Z(S[2.5])), limit=c(-3.5, 3.5),  breaks=-4:4) +
  scale_y_continuous(name = expression(Z(K[2.5]**net)), limit=c(-3.5, 3.5),  breaks=-4:4) +
  theme_bw(base_size = 22) 
ggExtra::ggMarginal(p, type = "histogram")

#dev.off()

# pdf("plot_S_Knet_lambda3_n20.pdf")

df <- data.frame(x = ZS, y = ZKnet)
p <- ggplot(df, aes(ZS, ZKnet)) + geom_point(shape = 1, size = 2.2) +  ggtitle(expression(paste(lambda," = 3,"," n = 20")))  +
  stat_ellipse(type = "norm", linetype = 1, color = "black", level = 0.95, size =1) +
  theme_classic(base_size = 16) +
  scale_x_continuous(name = expression(Z(S[3])), limit=c(-3.5, 3.5),  breaks=-4:4) +
  scale_y_continuous(name = expression(Z(K[3]**net)), limit=c(-3.5, 3.5),  breaks=-4:4) +
  theme_bw(base_size = 22) 
ggExtra::ggMarginal(p, type = "histogram")

#dev.off()

############ plot: xapd vs zepd

# pdf("power_local_delta1_BW.pdf")

par(mfrow=c(1,1))
par(cex = 1.4)
par(cex.main = 1)

lambda <- 1
level <- 0.05
delta1 <- seq(from = 0, to = 3, length.out = 1000) 
delta2 <- 0

mean.ZS <- -delta1 * sqrt(V1(lambda))
mean.ZK <- -delta2 * sqrt(V2(lambda))
ncp <- delta1 ^ 2 * V1(lambda) + delta2 ^ 2 * V2(lambda)
#ncp <- mean.ZS ^ 2 + mean.ZK ^ 2

color <- c('black', 'grey65')
lty <- c(2, 1) 
lwd <- c(3, 3)

critical.value <- qchisq(level, df = 2, lower = F) 
power <- pchisq(critical.value, df = 2, ncp = ncp, lower.tail = F)

plot(delta1, power, ylim = c(0,1), type = 'l',
     col = color[2], lwd = lwd[2], lty = lty[2],
     xlab = expression(delta[1]), ylab = 'Power', yaxt="n")

title(main= expression(paste("Power curves ",X[lambda]**APD," vs ",
                             paste(Z,(S[lambda]) ),", ",alpha, " = 0.05")))

ytick <- c(0.05, .2, .4, .6, .8, 1)
axis(side=2, at=ytick, labels = FALSE)
text(par("usr")[1], ytick,  labels = ytick, srt = 0, pos = 2, xpd = TRUE)

quant <- qnorm(level / 2, lower.tail = F); quant
power <- pnorm(-quant, mean = mean.ZS, sd = 1, lower.tail = TRUE) +
  pnorm(quant, mean = mean.ZS, sd = 1, lower.tail = FALSE) 
lines(delta1, power,  col = color[1], lwd = lwd[1], lty = lty[1])

legend("bottomright", legend = c(expression(paste(Z,(S[lambda]))), expression(X[lambda]**APD)), 
       bg = "white", ncol = 1, col = color, 
       lty = lty, cex = 0.9, lwd = lwd)

# dev.off()

# pdf("power_local_delta2_BW.pdf")

par(mfrow=c(1,1))
par(cex = 1.4)
par(cex.main = 1)

lambda <- 1
level <- 0.05
delta1 <- 0 
delta2 <- seq(from = 0, to = 12, length.out = 1000)

mean.ZS <- -delta1 * sqrt(V1(lambda))
mean.ZK <- -delta2 * sqrt(V2(lambda))
ncp <- delta1 ^ 2 * V1(lambda) + delta2 ^ 2 * V2(lambda)
#ncp <- mean.ZS ^ 2 + mean.ZK ^ 2

color <- c('black', 'grey65')
lty <- c(2, 1) 
lwd <- c(3, 3)

critical.value <- qchisq(level, df = 2, lower = F) 
power <- pchisq(critical.value, df = 2, ncp = ncp, lower.tail = F)

plot(delta2, power, ylim = c(0,1), type = 'l',
     col = color[2], lwd = lwd[2], lty = lty[2],
     xlab = expression(delta[2]), ylab = 'Power', yaxt="n")

title(main= expression(paste("Power curves ",X[lambda]**APD," vs ",
                             paste(Z(K[lambda]**"net")),", ",alpha, " = 0.05")))

ytick <- c(0.05, .2, .4, .6, .8, 1)
axis(side=2, at=ytick, labels = FALSE)
text(par("usr")[1], ytick,  labels = ytick, srt = 0, pos = 2, xpd = TRUE)

quant <- qnorm(level / 2, lower.tail = F); quant
power <- pnorm(-quant, mean = mean.ZK, sd = 1, lower.tail = TRUE) +
         pnorm(quant, mean = mean.ZK, sd = 1, lower.tail = FALSE) 
lines(delta2, power,  col = color[1], lwd = lwd[1], lty = lty[1])

legend("bottomright", legend = c(expression(paste(Z(K[lambda]**"net"))), expression(X[lambda]**APD)), 
       bg = "white", ncol = 1, col = color, 
       lty = lty, cex = 0.9, lwd = lwd)

# dev.off()


######### Estimation of the regression coefficients

lambda <- 1.0
lambda <- 1.5
lambda <- 2.0
lambda <- 2.5
lambda <- 3.0
nv <- seq(20, 200, 1)
exp.var <- NULL
nb_sim1 <- nb_sim2 <- 1000

for (k in 1:length(nv)){
  print(nv[k])
  S.vect <- K.vect <- NULL
  for (j in 1:nb_sim1){
    S.temp <- K.temp <- NULL
    for (i in 1:nb_sim2){
      x <- rAPD(nv[k], lambda, .5, lambda, 0, 1)
      mu.hat <- mle.mu(x, lambda)
      sigma.hat <- mle.sigma(x, lambda, mu.hat)
      S <- S.lambda(x, mu.hat, sigma.hat, lambda)
      K <- K.lambda(x, mu.hat, sigma.hat, lambda)
      S.temp <- c(S.temp, S)
      K.temp <- c(K.temp, K)
    }
    S.vect <- c(S.vect, S.temp)
    K.vect <- c(K.vect, K.temp)
    }
  NK25 <- pmax(0, (K.vect - lambda / 2 * S.vect ^ 2) ^ 0.25)
  stat <- c(nv[k] * var(S.vect), mean(NK25), nv[k] * var(NK25))
  exp.var <- rbind(exp.var, stat)
}

#save(exp.var, file = "exp.var.lambda1")
#save(exp.var, file = "exp.var.lambda15")
#save(exp.var, file = "exp.var.lambda2")
#save(exp.var, file = "exp.var.lambda25")
#save(exp.var, file = "exp.var.lambda3")

load("exp.var.lambda1")
lambda <- 1.0

load("exp.var.lambda15")
lambda <- 1.5

load("exp.var.lambda2")
lambda <- 2.0

load("exp.var.lambda25")
lambda <- 2.5

load("exp.var.lambda3")
lambda <- 3.0

nVSa <- 1 + lambda - lambda ^ 2 / gamma(2 - 1 / lambda) / gamma(1 / lambda)
ENKa <- ((lambda + log(lambda) + digamma(1 / lambda)) / lambda) ^ (1 /4)
nVNKa <- ((lambda + log(lambda) + digamma(1 / lambda)) / lambda) ^ (- 3 / 2) / 16 / 
         lambda * ((1 + 1 / lambda) * trigamma(1 + 1 / lambda) -  1)
  
plot(nv, exp.var[,1]); exp.var[nrow(exp.var),1]; nVSa
plot(nv, exp.var[,2]); exp.var[nrow(exp.var),2]; ENKa
plot(nv, exp.var[,3]); exp.var[nrow(exp.var),3]; nVNKa

optim.alpha12 <- function(n, stat.fin, stat.asymp){
  y <- stat.fin / stat.asymp - 1
  g <- function(alpha) {-summary(lm(y ~ 0 + I(1 / n ^ alpha)))$r.squared}
  alpha <- round(optimize(g, c(.1, 5), tol = 1e-12)$min, 2)
  reg <- lm(y ~ 0 + I(1 / n ^ alpha))
  cte <- round(reg$coef[[1]], 3)
  y.fitted <- stat.asymp * (1 + cte / n ^ alpha)
  corr <- round(cor(stat.fin, y.fitted), 4)
  return(list(alpha = alpha, cte = cte, corr = corr, y.fitted = y.fitted)) 
}

optim.alpha34 <- function(n, stat.fin, stat.asymp){
  y <- stat.fin / stat.asymp - 1
  alpha4v <- seq(.1, 4, .1)
  R2 <- alpha3v <- NULL
  for (i in 1:length(alpha4v)){
    g <- function(alpha) {-summary(lm(y ~ 0 + I(1 / n ^ alpha) + I(1 / n ^ alpha4v[i])))$r.squared}
    alpha3 <- optimize(g, c(-5, 5), tol = 1e-12)$min
    R2 <- c(R2, -g(alpha3))
    alpha3v <- c(alpha3v, alpha3)
  }
  pos <- which(R2 == max(R2))
  alpha3 <- round(alpha3v[pos], 2)
  alpha4 <- alpha4v[pos]  
  reg <- lm(y ~ 0 + I(1 / n ^ alpha3) + I(1 / n ^ alpha4))
  cte3 <- round(reg$coef[[1]], 3)
  cte4 <- round(reg$coef[[2]], 3)
  y.fitted <- stat.asymp * (1 + cte3 / n ^ alpha3 + cte4 / n ^ alpha4)
  corr <- round(cor(stat.fin, y.fitted), 4)
  return(list(alpha3 = alpha3, cte3 = cte3, alpha4 = alpha4, 
              cte4 = cte4, corr = corr, y.fitted = y.fitted)) 
}

pos <- 1:length(nv) 
#pos <- seq(1,length(nv),2); pos # lambda =1, even n
#pos <- seq(2,length(nv),2); pos # lambda =1, odd n
n <- nv[pos]

stat.asymp <- nVSa;  stat.fin <- exp.var[pos,1]
res <- optim.alpha12(n, stat.fin, stat.asymp); res[1:3]
plot(n, stat.fin)
lines(n, res$y.fitted, col = 'blue', lwd = 2)
plot(stat.fin, res$y.fitted);  abline(0, 1, col = 'blue', lwd = 2)
plot(n, stat.fin - res$y.fitted); abline(h = 0)

stat.asymp <- ENKa;  stat.fin <- exp.var[pos,2]
res <- optim.alpha12(n, stat.fin, stat.asymp); res[1:3]
plot(n, stat.fin)
lines(n, res$y.fitted, col = 'blue', lwd = 2)
plot(stat.fin, res$y.fitted);  abline(0, 1, col = 'blue', lwd = 2)
plot(n, stat.fin - res$y.fitted); abline(h = 0)

stat.asymp <- nVNKa; stat.fin <- exp.var[pos,3]
res <- optim.alpha34(n, stat.fin, stat.asymp); res[1:5]
# res <- optim.alpha12(n, stat.fin, stat.asymp); res[1:3] # exception for lambda=1 and n even
plot(n, stat.fin)
lines(n, res$y.fitted, col = 'blue', lwd = 2)
plot(stat.fin, res$y.fitted);  abline(0, 1, col = 'blue', lwd = 2)
plot(n, stat.fin - res$y.fitted); abline(h = 0)


### Power under the null

lambda <- 1.0
lambda <- 1.5
lambda <- 2.0
lambda <- 2.5
lambda <- 3.0
nv <- c(20, 50, 100, 200)
#nv <- c(21, 51, 101, 201)
nb_sim <- 1000000
al <- matrix(c(1:10, seq(12,20,2)) / 100, ncol = 1)
powerv <- NULL

for (k in 1:length(nv)){
  power <- 0
  for (i in 1:nb_sim){
    print(c(nv[k],i))
    x <- rAPD(nv[k], lambda, .5, lambda, 0, 1)
    mu.hat <- mle.mu(x, lambda)
    sigma.hat <- mle.sigma(x, lambda, mu.hat)
    S <- S.lambda(x, mu.hat, sigma.hat, lambda)
    K <- K.lambda(x, mu.hat, sigma.hat, lambda)
    NK <- pmax(0, (K - lambda / 2 * S ^ 2) ^ 0.25)
    p1 <- X.APD.lambda.test(x, lambda)$p.value
    power <- power + (p1 < al)
  }
  powerv <- cbind(powerv, power / nb_sim * 100)
}
colnames(powerv) <- nv
rownames(powerv) <- al * 100
powerv
round(powerv,1)

 

#save(powerv, file = "powerv.lambda1even")
load("powerv.lambda1even")
#save(powerv, file = "powerv.lambda1odd")
load("powerv.lambda1odd")
#save(powerv, file = "powerv.lambda15")
load("powerv.lambda15")
#save(powerv, file = "powerv.lambda2")
load("powerv.lambda2")
#save(powerv, file = "powerv.lambda25")
load("powerv.lambda25")
#save(powerv, file = "powerv.lambda3")
load("powerv.lambda3")
powerv

round(t(powerv), 1)

#########



==> A2_EPD_tests_supplementary.R <==
##########################################################################################
# Exemple 4.1: Prediction Errors in Geostatistical Modeling of Ocean Surface Temperatures
##########################################################################################

# Loading the dataset
require(lawstat)
data(bias)


# Figure 4.4
n <- length(bias)
muhat1 <- median(bias)
muf <- function(mul, data) {abs(sum((abs(data - mul)) ^ (1.5-1) * sign(data - mul)))}
muhat1.5 <- optim(0.0, muf, data = bias, method = "L-BFGS-B")$par
muhat2 <- mean(bias)
sigmahat1 <- mean(abs(bias - muhat1) ^ 1) ^ (1 / 1)
sigmahat1.5 <- mean(abs(bias - muhat1.5) ^ 1.5) ^ (1 / 1.5)
sigmahat2 <- mean(abs(bias - muhat2) ^ 2) ^ (1 / 2)
round(muhat1, 3)
round(sigmahat1, 3)
round(muhat1.5, 4)
round(sigmahat1.5, 3)
round(muhat2, 3)
round(sigmahat2, 3)

#cairo_pdf(file = "hist-bias.pdf", width = 5, height = 5)
hist(bias, ylim = c(0, 0.20), prob = TRUE, breaks = 25, xlim = c(-12, 12))
curve(dnorm(x, mean = muhat2, sd = sigmahat2), add = TRUE, col = "brown", n = 1000, lty = 2)
curve(rmutil::dlaplace(x, muhat1, sigmahat1), add = TRUE, col = "blue", n = 1000, lty = 3)
lambda <- 1.5
mu <- muhat1.5
sigma <- sigmahat1.5
theta1 <- 1 / 2
theta2 <- lambda
theta <- mu
phi <- lambda ^ (1 / theta2) * sigma
alpha <- theta1
lambda <- theta2
library("PoweR")
curve(dlaw38(x, theta, phi, alpha, lambda), add = TRUE, col = "cyan4", lty = 1, lwd = 3, n = 1000)
legend(0, 0.20, legend = c(expression(lambda=="1.0"~": Laplace"), expression(lambda==1.5~": EPD"), expression(lambda=="2.0"~": Normal")), lty = c(3, 1, 2), lwd = c(1, 2, 1), col = c("blue", "cyan4", "brown"), bty = "n", cex = 0.8)
#dev.off()

# Shapiro-Wilks, Jarque-Bera and Bonett-Seier tests
shapiro.test(bias)
library("moments")
jarque.test(bias)
bonett.test(bias)

# Table 4.2
test1 <- stat106(bias, 1.0)
round(c(test1$ZBlambda, test1$pvalZBlambda), 3)
round(c(test1$ZNKlambdaonefourth, test1$pvalZNKlambdaonefourth), 3)
round(c(test1$XlambdaAPD, test1$pvalXlambdaAPD), 3)

test1.5 <- stat106(bias, 1.5)
round(c(test1.5$ZBlambda, test1.5$pvalZBlambda), 3)
round(c(test1.5$ZNKlambdaonefourth, test1.5$pvalZNKlambdaonefourth), 3)
round(c(test1.5$XlambdaAPD, test1.5$pvalXlambdaAPD), 3)

test2 <- stat106(bias, 2.0)
round(c(test2$ZBlambda, test2$pvalZBlambda), 3)
round(c(test2$ZNKlambdaonefourth, test2$pvalZNKlambdaonefourth), 3)
round(c(test2$XlambdaAPD, test2$pvalXlambdaAPD), 3)


# Figure 4.5
#cairo_pdf(file = "tests-bias.pdf", width = 5, height = 5)
par(mai = c(1.02, 1.12, 0.82, 0.42))
df <- data.frame(ZS = c(1.31442, 1.45676, 1.77809), ZKnet = c(-1.50053, 0.69968, 2.14926))
plot(df, xlim = c(-4, 4), ylim = c(-4, 4), pch = 1:3, xlab = expression(Z(S[lambda])), ylab = expression(Z(K[lambda]^'net')), cex.lab = 1.2, col = c("blue", "cyan4", "brown"))
legend("topleft", bty = "n", pch = 3:1, legend = c(expression(lambda=="2.0"~": Normal"), expression(lambda==1.5~": EPD"), expression(lambda=="1.0"~": Laplace")), col = c("brown", "cyan4", "blue"))
radius = sqrt(qchisq(0.95, df = 2))
center_x = 0
center_y = 0
theta = seq(0, 2 * pi, length = 200) # angles for drawing points around the circle
# draw the circle
lines(x = radius * cos(theta) + center_x, y = radius * sin(theta) + center_y)
abline(h = 0, v = 0, lty = 2)
abline(h = 0, v = qnorm(0.05 / 2, lower.tail = FALSE), lty = 3)
abline(h = 0, v = -qnorm(0.05 / 2, lower.tail = FALSE), lty = 3)
abline(v = 0, h = -qnorm(0.05 / 2, lower.tail = FALSE), lty = 3)
abline(v = 0, h = qnorm(0.05 / 2, lower.tail = FALSE), lty = 3)
#dev.off()

#################################################################################
# Exemple 4.2: Home refrigeration temperatures
#################################################################################
# Refrigerator
# https://www.foodrisk.org/resources/display/36
# https://meridian.allenpress.com/jfp/article/70/7/1640/171554/Consumer-Home-Refrigeration-Practices-Results-of-a
#

library(rmutil)

# Loading the dataset
refrig <- as.matrix(read.csv("A3_refrig.csv", header = TRUE))
refrig <- (62 - 2 * refrig)
table(refrig)
set.seed(6)
refrig[refrig == 18] <- qlaplace(runif(sum(refrig == 18), 0, plaplace(20, m = 39.3, s = 4.23)), 39.3, 4.23)
refrig[refrig == 60] <- qlaplace(runif(sum(refrig == 60), plaplace(60, m = 39.3, s = 4.23), 1), 39.3, 4.23)
refrig[refrig > 18 & refrig < 60] <- refrig[refrig > 18 & refrig < 60] + runif(sum(refrig > 18 & refrig < 60), min = -1.0, max = 1.0)
quantile(refrig)

n <- length(refrig)
mad <- function(x) mean(abs(x - median(x)))

mu1 <- median(refrig)
round(mu1, 2)
# 39.36
s1 <- mad(refrig)
round(s1, 2)
# 4.23

mu2 <- mean(refrig)
round(mu2, 2)
# 39.29
s2 <- sqrt(mean((refrig - mean(refrig)) ^ 2))
round(s2, 2)
# 6.89

# Figure 4.6
# pdf(file = "refrig2.pdf")

hist(refrig, breaks = 50, prob = TRUE, main = "Histogram of refrigerator temperatures",
                  xlab = "Uncensored jittered temperatures", ylim = c(0, 0.13))
curve(rmutil::dlaplace(x, m = mu1, s = s1), add = TRUE, col = "blue", lty = 1, lwd = 2, n = 1000)
curve(dnorm(x, mean = mu2, sd = s2), add = TRUE, col = "red", lty = 2, lwd = 2, n = 1000)
legend("topright", col = c("blue", "red"), legend = c("Laplace density", "Normal density"), lty = c(1, 2), lwd = 2)
#dev.off()

# Table 4.3
data1 <- data2 <- rep(NA, 1000000)
set.seed(1)
for (i in 1:1000000) { # Takes quite some time ... be patient
  print(i)
  temp <- sample(refrig, 50)
  data1[i] <- PoweR::statcompute(stat.index = 106, data = temp, stat.pars = c(lambda = 1, version = 1))$pvalue
  data2[i] <- PoweR::statcompute(stat.index = 106, data = temp, stat.pars = c(lambda = 2, version = 1))$pvalue
}
#write(data1, file = "data1.txt", ncolumns = 1)
#write(data2, file = "data2.txt", ncolumns = 1)
#data1 <- as.vector(t(read.csv(file = "data1.txt", header = FALSE)))
#data2 <- as.vector(t(read.csv(file = "data2.txt", header = FALSE)))

round(summary(data1), 5)
#Min.     1st Qu.  Median Mean     3rdQu.  Max. 
#0.00000 0.01412 0.07688 0.18661 0.27234 0.99999 

round(summary(data2), 5)
#Min. 1st Qu.  Median    Mean 3rd Qu.    Max. 
#0.00000 0.00000 0.00000 0.00629 0.00016 0.99939 


# Other values in this example
round(1 - mean(data1 < 0.05), 3)
# 0.575
round(1 - mean(data2 < 0.05), 3)
# 0.025

round(1 - rmutil::plaplace(40, m =mu1, s = s1), 3)
# 0.429
round(1 - pnorm(40, mu2, s2), 3)
# 0.459
round(mean(refrig >= 40), 3)
# 0.406


########################################################################
# Exemple 4.3: London temperatures
########################################################################

# Loading the data
require("nortestARMA")
data(Piggott)
temp <- Piggott$temp
n <- length(temp)

# Figure 4.7
#pdf(file = "london-temp.pdf", width = 5, height = 5)
ts.plot(temp, ylab = expression(paste("Temp, ",degree,"C")), main = "Series of London temperatures", xlab = "Time", lwd=1)
axis(1, at = 366)
#dev.off()

# Figure 4.8 (Left)
# The differenciated series Y_t - Y_{t - 1} of length 366 (taking Y_0 = 0)
diff.temp <- diff(c(0, temp))
# write(diff.temp, file = "difftemp.txt", ncolumns = 1)
# https://hansjoerg.me/2018/02/15/font-embedding-for-latex-and-r-users/
# To embed PDF fonts, use cairo_pdf() instead of pdf()
#cairo_pdf(file = "histdiff.pdf", width = 5, height = 5)
hist(diff.temp, main = "Histogram of differenced values", xlab = expression(Delta*T[t]==T[t]-T[t-1]))
#dev.off()
# Figure 4.8 (Right)
#pdf(file = "acf.pdf", width = 5, height = 5)
acf(diff.temp, lag.max = 18, ylab = "ACF", xlab = "Lag", main = "ACF of differenced series")
#dev.off()

############# Matlab code
# Select best Gaussian MA model and finds an MA(4)
load -ascii difftemp.txt;
infile=difftemp;
x=infile(:,1);
n=size(x,1); meanx=mean(x); x=x-meanx;
minAIC=1000000
qoptim = 0;
for q=0:10
   result=summarize(estimate(arima(0, 0, q), x));
   if (result.AIC < minAIC) 
       minAIC = result.AIC
       qoptim = q;
   end
end
summarize(estimate(arima('MALags', 1:qoptim,'Constant', 0), x));
   ##  ARIMA(0,0,4) Model (Gaussian Distribution):
 
   ##               Value      StandardError    TStatistic      PValue  
   ##              ________    _____________    __________    __________

   ##  Constant           0             0            NaN             NaN
   ##  MA{1}       0.070821      0.054041         1.3105         0.19003
   ##  MA{2}       -0.29779      0.049327        -6.0369      1.5709e-09
   ##  MA{3}       -0.15063       0.04562        -3.3018       0.0009606
   ##  MA{4}       -0.19553      0.051331        -3.8092      0.00013944
   ##  Variance      2.4734       0.14593          16.95      1.9403e-64

 
   ## ARIMA(0,0,4) Model (Gaussian Distribution)
 
   ##  Effective Sample Size: 366
   ##  Number of Estimated Parameters: 5
   ##  LogLikelihood: -685.056
   ##  AIC: 1380.11
   ##  BIC: 1399.63
 
   ##               Value      StandardError    TStatistic      PValue  
   ##              ________    _____________    __________    __________

   ##  Constant           0             0            NaN             NaN
   ##  MA{1}       0.070821      0.054041         1.3105         0.19003
   ##  MA{2}       -0.29779      0.049327        -6.0369      1.5709e-09
   ##  MA{3}       -0.15063       0.04562        -3.3018       0.0009606
   ##  MA{4}       -0.19553      0.051331        -3.8092      0.00013944
   ##  Variance      2.4734       0.14593          16.95      1.9403e-64

# This can also be done in R, with slightly different results though:
res <- rep(NA, 11)
for (q in 0:10) {
    res[q + 1] <- arima(diff.temp - mean(diff.temp), order = c(0, 0, q), include.mean = FALSE, method = "ML")$aic
  }
( qoptim <- which.min(res) - 1  ) # equals 4
## Fitting of a Gaussian MA(4) using R. 
## Note that in the paper the fitting is done with MATLAB, which is slightly different 
arima(diff.temp - mean(diff.temp), order = c(0, 0, 4), include.mean = FALSE, method = "ML")
#Coefficients:
#         ma1      ma2      ma3      ma4
#      0.0690  -0.2966  -0.1534  -0.2015
#s.e.  0.0514   0.0520   0.0543   0.0548
#sigma^2 estimated as 2.467:  log likelihood = -684.87,  aic = 1379.74

# Figure 4.9
# First we compute the residuals from the Gaussian MA(4) model selected and fitted with Matlab as above
lambda <- rep(NA, 4)
# Constant
   mu <- 0
#   MA{1}
   lambda[1] <- 0.0708211911743979
#    MA{2}
   lambda[2] <- -0.297786020404125
#   MA{3}
   lambda[3] <- -0.150627763123424
#   MA{4}
   lambda[4] <- -0.195529360610245
#   Variance
   sig2 <- 2.47341198808353 
round(c(lambda, sig2), 4)
#  0.0708 -0.2978 -0.1506 -0.1955  2.4734
# Computation of the residuals of the Gaussian MA(4) model
x <- diff.temp - mean(diff.temp)
z <- rep(NA, length(x))
z0 <- zm1 <- zm2 <- zm3 <- 0
z[1] <- -mu + x[1] - lambda[1] * z0 - lambda[2] * zm1 - lambda[3] * zm2 - lambda[4] * zm3
z[2] <- -mu + x[2] - lambda[1] * z[1] - lambda[2] * z0 - lambda[3] * zm1 - lambda[4] * zm2
z[3] <- -mu + x[3] - lambda[1] * z[2] - lambda[2] * z[1] - lambda[3] * z0 - lambda[4] * zm1
z[4] <- -mu + x[4] - lambda[1] * z[3] - lambda[2] * z[2] - lambda[3] * z[1] - lambda[4] * z0
for (t in 5:366) {
 z[t] <- -mu + x[t] - lambda[1] * z[t - 1] - lambda[2] * z[t - 2]- lambda[3] * z[t - 3]- lambda[4] * z[t - 4]
}
resid.Gauss.MA4 <- z
# In R, we would obtain almost the same results using
# ( fit <- arima(diff.temp - mean(diff.temp), order = c(0, 0, qoptim), include.mean = FALSE) )
# resid.Gauss.MA4 <- residuals(fit)
#pdf(file = "histGauss.pdf", width = 10, height = 7)
par(mfrow = c(1, 2))
hist(resid.Gauss.MA4, prob = TRUE, breaks = 40, ylim = c(0, 0.5), xlab = "Residuals under a Gaussian assumption", main = "Histogram of the residuals for the MA(4) model", xlim = c(-6, 6))
curve(dnorm(x, mean = mean(resid.Gauss.MA4), sd = sd(resid.Gauss.MA4)), add = TRUE, col = "red", lty = 3, lwd = 4, n = 1000)
res.qqnorm <- qqplot(qnorm(ppoints(366), mean = mean(resid.Gauss.MA4), sd = sd(resid.Gauss.MA4)), resid.Gauss.MA4, col = "orange", main = "Normal Q-Q Plot", xlim = c(-6, 6), ylim = c(-6, 6), xlab = "Theoretical Quantiles", ylab = "Sample Quantiles", pch = ".", cex = 4)
abline(0,1)
#dev.off()

# P-values of the X_2^{APD}, Jarque-Bera and Duchesne et al. tests
cat("DLO test of normality:\n")
round(PoweR::statcompute(stat.index = 106, data = resid.Gauss.MA4, stat.pars = c(lambda = 2, version = 1))$pvalue, 7)
# 1.25 * 10 ^ -5
cat("Jarque-Bera test of normality:\n")
round(tseries::jarque.bera.test(resid.Gauss.MA4)$p.value, 9)
# 5.76 * 10 ^ -7
cat("Test of normality in Duchesne et al. (2016):\n")
round(nortestARMA::nortestARMA(resid.Gauss.MA4, 1, d = 2)$pvalsdmuest, 6)
# 2.56 * 10 ^ -4

# P-value of X_2^{APD}applied on the observations \Delta T_t
cat("DLO test of normality:\n")
PoweR::statcompute(stat.index = 106, data = diff.temp, stat.pars = c(lambda = 2, version = 1))$pvalue
round(PoweR::statcompute(stat.index = 106, data = diff.temp, stat.pars = c(lambda = 2, version = 1))$pvalue, 6)
# 1.41 * 10 ^ -4

# Statistics for the directional test of fit against symmetric and asymmetric alternatives
n <- length(resid.Gauss.MA4)
muhat <- mean(resid.Gauss.MA4)
sighat <- sd(resid.Gauss.MA4)
Y <- (resid.Gauss.MA4 - muhat) / sighat
B2 <- mean(abs(Y) ^ 2 * sign(Y)) # skewness
K2 <- mean(abs(Y) ^ 2 * log(abs(Y))) # kurtosis
ZB2 <- sqrt(n) * B2 / sqrt((3 - 8 / pi) * (1 - 1.890 / n ^ 0.99))
ZNK2onefourth <- sqrt(n) * ((K2 - B2 ^ 2) ^ 0.25 - ((2 - log(2) - -digamma(1)) / 2) ^ 0.25 * (1 - 0.788 / n)) /
    sqrt((1 / 16) * ((2 - log(2) - -digamma(1)) / 2) ^ -1.5 * ((3 * pi ^ 2 - 28) / 8) * (1 - 9.327 / n ^ 1.05 + 14.208 / n ^ 1.4))
round(ZNK2onefourth, 2)
# 4.58
round(ZB2, 2)
# 0.85

# Best model (fitted using Matlab on the centered ∆T t values and assuming an AL likelihood parametrized as in Trindade et al. (2010))
# Asymmetric Laplace MA(4) is selected (run AIC_ARMA_AL.m and fin the one with smallest AIC is MA(4))
#  and fitted (run Fit_ARMA_AL.m with p=0; q=4;) using Matlab codes found in
# Seafile/TestLaplace/Desgagne-Lafaye-Ouimet/Desgagne_Lafaye_Ouimet_2020_APD/Data/Trindade/Matlab-Temp/
# aic: 1.3649e+03
kappa <- 0.951947726305677
theta <- -0.114927818624531
tau <- 1.649571472740771 # version with sqrt(2.0) in the density, see dlaw36 in PoweR
lambda <- c(0.106138726797209, -0.364549231196791, -0.183820629563996, -0.153817688338125)
round(lambda, 4)
round(c(theta, tau, kappa), 4)

# Figure 4.10
# Computation of the residuals of the Laplace MA(4) model
x <- diff.temp - mean(diff.temp)
z <- rep(NA, length(x))
z0 <- 0 
zm1 <- 0
zm2 <- 0
zm3 <- 0
z[1] <- x[1] - lambda[1] * z0 - lambda[2] * zm1 - lambda[3] * zm2 - lambda[4] * zm3
z[2] <- x[2] - lambda[1] * z[1] - lambda[2] * z0 - lambda[3] * zm1 - lambda[4] * zm2
z[3] <- x[3] - lambda[1] * z[2] - lambda[2] * z[1] - lambda[3] * z0 - lambda[4] * zm1
z[4] <- x[4] - lambda[1] * z[3] - lambda[2] * z[2] - lambda[3] * z[1] - lambda[4] * z0
for (t in 5:366) {
 z[t] <- x[t] - lambda[1] * z[t - 1] - lambda[2] * z[t - 2] - lambda[3] * z[t - 3] - lambda[4] * z[t - 4]
}
resid.Lap.MA4 <- z
#pdf(file = "histLap.pdf", width = 10, height = 7)
par(mfrow = c(1, 2))
hist(resid.Lap.MA4, prob = TRUE, breaks = 40, ylim = c(0, 0.5), main = "Histogram of the residuals for the MA(4) model", xlab = "Residuals under an asymmetric Laplace assumption", xlim = c(-8, 8))
curve(dlaw36(x, theta, tau, kappa), add = TRUE, col = "blue", lty = 1, lwd = 2, n = 1000)
curve(dlaw36(x, theta, tau , 1), add = TRUE, col = "red", lty = 2, lwd = 2, n = 1000)
res.qqplot <- qqplot(rmutil::qlaplace(ppoints(366), m = theta, s = tau / sqrt(2)), resid.Lap.MA4, col = "orange", main = "Laplace Quantile Plot", xlim = c(-6, 6), ylim = c(-6, 6), xlab = "Theoretical Quantiles", ylab = "Sample Quantiles", pch = ".", cex = 4)
abline(0,1)
#dev.off()

# Now we compute the X_1^{APD} test
cat("DLO test of Laplacity:\n")
round(PoweR::statcompute(stat.index = 106, data = resid.Lap.MA4, stat.pars = c(lambda = 1, version = 1))$pvalue, 3)
# 0.126

# Asymmetric Laplace MA(2) fitted (run Fit_ARMA_AL.m with p=0; q=2;) using Matlab code found in
# Seafile/TestLaplace/Desgagne-Lafaye-Ouimet/Desgagne_Lafaye_Ouimet_2020_APD/Data/Trindade/Matlab-Temp/
# aic: 1.3803e+03
kappa <- 0.951396681939704
tau <- 1.693783148853731
theta <- -0.119396792099840
lambda <- c(0.043201833977353, -0.438450207509869)
# Computation of the residuals of the Laplace MA(2) model
x <- diff.temp - mean(diff.temp)
z <- rep(NA, length(x))
z0 <- 0 
zm1 <- 0
z[1] <- x[1] - lambda[1] * z0 - lambda[2] * zm1
z[2] <- x[2] - lambda[1] * z[1] - lambda[2] * z0
for (t in 3:366) {
 z[t] <- x[t] - lambda[1] * z[t - 1] - lambda[2] * z[t - 2]
}
resid.Lap.MA2 <- z
# and computation of the p-value
cat("DLO test of Laplacity:\n")
round(PoweR::statcompute(stat.index = 106, data = resid.Lap.MA2, stat.pars = c(lambda = 1, version = 1))$pvalue, 3)
# 0.054




==> A_EPD_tests_supplementary.R <==
# A.1 (see below for A.2)

############ Bank of functions

rm(list=ls())

dAPD <- function(x, lambda, theta1, theta2, mu = 0, sigma = 1) {
  y <- (x - mu) / sigma
  delta <- 2 * theta1 ^ theta2 * (1 - theta1) ^ theta2 / (theta1 ^ theta2 + (1 - theta1) ^ theta2)
  A <- (1/2 + sign(y) * (1/2 - theta1)) ^ theta2
  f <- (delta / lambda) ^ (1 / theta2) / sigma / gamma(1 + 1 / theta2) * exp(- delta / A / lambda *  abs(y) ^ theta2) 
  return(f)
}

pAPD <- function(x, lambda, theta1, theta2, mu = 0, sigma = 1){
  y <- (x - mu) / sigma
  delta <- 2 * theta1 ^ theta2 * (1 - theta1) ^ theta2 / (theta1 ^ theta2 + (1 - theta1) ^ theta2)
  F <- theta1 * (1 - pgamma(delta / lambda * (-pmin(0, y) / theta1) ^ theta2, shape = 1 / theta2)) +
       (1 - theta1) * pgamma(delta / lambda * (pmax(0, y) / (1 - theta1)) ^ theta2, shape = 1 / theta2)
  return(F)
}

rAPD <- function(n, lambda, theta1, theta2, mu = 0, sigma = 1) {
  delta <- 2 * theta1 ^ theta2 * (1 - theta1) ^ theta2 / (theta1 ^ theta2 + (1 - theta1) ^ theta2)
  W <- rgamma(n, shape = 1 / theta2)
  V <- rbinom(n, 1, theta1)
  x <- mu + sigma * (lambda * W / delta) ^ (1 / theta2) * ((1 - theta1) * (1 - V) - theta1 * V)
  return(x)
}

S.lambda <- function(x, mu, sigma, lambda){
  y <- (x - mu) / sigma
  return(mean(abs(y) ^ lambda * sign(y)))
}

K.lambda <- function(x, mu, sigma, lambda){
  n <- length(x)
  yabs <- abs((x - mu)) / sigma
  yabs <- yabs[! (yabs == 0)] 
  return(sum(yabs ^ lambda * log(yabs)) / n)
}

mle.mu <- function(x, lambda){
  if (lambda == 1) mu.hat <- median(x) else { 
    if (lambda == 2) mu.hat <- mean(x) else {
      g <- function(mu) sum(abs(x - mu) ^ (lambda - 1) * sign(x - mu))
      mu.hat <- uniroot(g, c(min(x) - 1, max(x) + 1), tol = 1e-12)$root
    }
  }
  return(mu.hat)
}

mle.sigma <- function(x, lambda, mu) (mean((abs(x - mu)) ^ lambda)) ^ (1 / lambda)
  
Z.star.S.lambda.test <- function(x, lambda) {
  n <- length(x)  
  mu.hat <- mle.mu(x, lambda)
  sigma.hat <- mle.sigma(x, lambda, mu.hat)
  S <- S.lambda(x, mu.hat, sigma.hat, lambda)
  nVS <- 1 + lambda - lambda ^ 2 / gamma(2 - 1 / lambda) / gamma(1 / lambda)
  Z.star.S.lambda.stat <- n ^ 0.5 * S / sqrt(nVS)
  p.value <- 2 * pnorm(abs(Z.star.S.lambda.stat), lower.tail = FALSE) 
  res <- list(test = "asymptotic lambda-th-power skewness directional test",
              Z.star.S.lambda.stat = Z.star.S.lambda.stat, p.value = p.value) 
  return(res)   
}  

Z.star.K.lambda.test <- function(x, lambda) {
  n <- length(x)  
  mu.hat <- mle.mu(x, lambda)
  sigma.hat <- mle.sigma(x, lambda, mu.hat)
  K <- K.lambda(x, mu.hat, sigma.hat, lambda)
  EK <- (lambda + log(lambda) + digamma(1 / lambda)) / lambda
  nVK <- ((1 / lambda) * (1 + 1 / lambda) * trigamma(1 + 1 / lambda) -  1 / lambda) 
  Z.star.K.lambda.stat <- n ^ 0.5 * (K - EK) / sqrt(nVK)
  p.value <- 2 * pnorm(abs(Z.star.K.lambda.stat), lower.tail = FALSE) 
  res <- list(test = "asymptotic lambda-th-power kurtosis directional test",
              Z.star.K.lambda.stat = Z.star.K.lambda.stat, p.value = p.value) 
  return(res)   
}  

X.APD.star.lambda.test <- function(x, lambda) {
  n <- length(x)  
  mu.hat <- mle.mu(x, lambda)
  sigma.hat <- mle.sigma(x, lambda, mu.hat)
  S <- S.lambda(x, mu.hat, sigma.hat, lambda)
  nVS <- 1 + lambda - lambda ^ 2 / gamma(2 - 1 / lambda) / gamma(1 / lambda)
  K <- K.lambda(x, mu.hat, sigma.hat, lambda)
  EK <- (lambda + log(lambda) + digamma(1 / lambda)) / lambda
  nVK <- ((1 + 1 / lambda) * trigamma(1 + 1 / lambda) -  1) / lambda
  Z.star.S.lambda.stat <- n ^ 0.5 * S / sqrt(nVS)
  Z.star.K.lambda.stat <- n ^ 0.5 * (K - EK) / sqrt(nVK)
  X.APD.star.lambda.stat <- Z.star.S.lambda.stat ^ 2 + Z.star.K.lambda.stat ^ 2  
  p.value <- pchisq(X.APD.star.lambda.stat, df = 2, lower.tail = FALSE) 
  res <- list(test = "asymptotic lambda-th-power skewness and kurtosis omnibus test",
              Z.star.S.lambda.stat = Z.star.S.lambda.stat, Z.star.K.lambda.stat = Z.star.K.lambda.stat,
              X.APD.star.lambda.stat = X.APD.star.lambda.stat, p.value = p.value) 
  return(res) 
}
  
Z.star.S.lambda1.test <- function(x) {
  n <- length(x)  
  mu.hat <- median(x)
  sigma.hat <- mean(abs(x - mu.hat))
  S <- (mean(x) - mu.hat) / sigma.hat
  Z.star.S.lambda1.stat <- n ^ 0.5 * S
  p.value <- 2 * pnorm(abs(Z.star.S.lambda1.stat), lower.tail = FALSE) 
  res <- list(test = "asymptotic first-th-power skewness directional test",
              Z.star.S.lambda1.stat = Z.star.S.lambda1.stat, p.value = p.value) 
  return(res)   
}  

Z.star.K.lambda1.test <- function(x) {
  n <- length(x)  
  mu.hat <- median(x)
  sigma.hat <- mean(abs(x - mu.hat))
  yabs <- abs((x - mu.hat)) / sigma.hat
  yabs <- yabs[! (yabs == 0)] 
  K <- (sum(yabs * log(yabs)) / n)
  EK <- 1 + digamma(1)
  nVK <- pi ^ 2 / 3 - 3
  Z.star.K.lambda1.stat <- n ^ 0.5 * (K - EK) / sqrt(nVK)
  p.value <- 2 * pnorm(abs(Z.star.K.lambda1.stat), lower.tail = FALSE) 
  res <- list(test = "asymptotic first-th-power kurtosis directional test",
              Z.star.K.lambda1.stat = Z.star.K.lambda1.stat, p.value = p.value) 
  return(res)   
}  

X.APD.star.lambda1.test <- function(x) {
  n <- length(x)  
  mu.hat <- median(x)
  sigma.hat <- mean(abs(x - mu.hat))
  S <- (mean(x) - mu.hat) / sigma.hat
  yabs <- abs((x - mu.hat)) / sigma.hat
  yabs <- yabs[! (yabs == 0)] 
  K <- (sum(yabs * log(yabs)) / n)
  EK <- 1 + digamma(1) 
  nVK <- pi ^ 2 / 3 - 3
  Z.star.S.lambda1.stat <- n ^ 0.5 * S
  Z.star.K.lambda1.stat <- n ^ 0.5 * (K - EK) / sqrt(nVK)
  X.APD.star.lambda1.stat <- Z.star.S.lambda1.stat ^ 2 + Z.star.K.lambda1.stat ^ 2  
  p.value <- pchisq(X.APD.star.lambda1.stat, df = 2, lower.tail = FALSE) 
  res <- list(test = "asymptotic first-th-power skewness and kurtosis omnibus test",
              Z.star.S.lambda1.stat = Z.star.S.lambda1.stat, Z.star.K.lambda1.stat = Z.star.K.lambda1.stat,
              X.APD.star.lambda1.stat = X.APD.star.lambda1.stat, p.value = p.value) 
  return(res) 
}

Z.star.S.lambda2.test <- function(x) {
  n <- length(x)  
  mu.hat <- mean(x)
  sigma.hat <- sqrt(mean((x - mu.hat) ^ 2))
  y <- (x - mu.hat) / sigma.hat 
  S <- mean(y ^ 2 * sign(y))
  nVS <- 3 - 8 / pi
  Z.star.S.lambda2.stat <- n ^ 0.5 * S / sqrt(nVS)
  p.value <- 2 * pnorm(abs(Z.star.S.lambda2.stat), lower.tail = FALSE) 
  res <- list(test = "asymptotic second-th-power skewness directional test",
              Z.star.S.lambda2.stat = Z.star.S.lambda2.stat, p.value = p.value) 
  return(res)   
}  

Z.star.K.lambda2.test <- function(x) {
  n <- length(x)  
  mu.hat <- mean(x)
  sigma.hat <- sqrt(mean((x - mu.hat) ^ 2))
  yabs <- abs((x - mu.hat)) / sigma.hat
  yabs <- yabs[! (yabs == 0)] 
  K <- (sum(yabs ^ 2 * log(yabs)) / n)
  EK <- (2 - log(2) + digamma(1)) / 2
  nVK <- (3 * pi ^ 2 - 28) / 8
  Z.star.K.lambda2.stat <- n ^ 0.5 * (K - EK) / sqrt(nVK)
  p.value <- 2 * pnorm(abs(Z.star.K.lambda2.stat), lower.tail = FALSE) 
  res <- list(test = "asymptotic second-th-power kurtosis directional test",
              Z.star.K.lambda2.stat = Z.star.K.lambda2.stat, p.value = p.value) 
  return(res)   
}  

X.APD.star.lambda2.test <- function(x) {
  n <- length(x)  
  mu.hat <- mean(x)
  sigma.hat <- sqrt(mean((x - mu.hat) ^ 2))
  y <- (x - mu.hat) / sigma.hat 
  S <- mean(y ^ 2 * sign(y))
  K <- (sum(y ^ 2 * log(abs(y))) / n)
  nVS <- 3 - 8 / pi
  EK <- (2 - log(2) + digamma(1)) / 2
  nVK <- (3 * pi ^ 2 - 28) / 8
  Z.star.S.lambda2.stat <- n ^ 0.5 * S / sqrt(nVS)
  Z.star.K.lambda2.stat <- n ^ 0.5 * (K - EK) / sqrt(nVK)
  X.APD.star.lambda2.stat <- Z.star.S.lambda2.stat ^ 2 + Z.star.K.lambda2.stat ^ 2  
  p.value <- pchisq(X.APD.star.lambda2.stat, df = 2, lower.tail = FALSE) 
  res <- list(test = "asymptotic second-th-power skewness and kurtosis omnibus test",
              Z.star.S.lambda2.stat = Z.star.S.lambda2.stat, Z.star.K.lambda2.stat = Z.star.K.lambda2.stat,
              X.APD.star.lambda2.stat = X.APD.star.lambda2.stat, p.value = p.value) 
  return(res) 
}

V1 <- function(lambda){
  4 * (1 + lambda) - 4 * lambda ^ 2 / gamma(2 - 1 / lambda) / gamma(1 / lambda)
}

V2 <- function(lambda){
  ((1 + 1 / lambda) * trigamma(1 + 1 / lambda) - 1) / lambda ^ 3
}


X.APD.lambda.test <- function(x, lambda) {
  # general case of lambda = 1, 1.5, 2, 2.5, 3
  n <- length(x)  
  mu.hat <- mle.mu(x, lambda)
  sigma.hat <- mle.sigma(x, lambda, mu.hat)
  nVS.a <- 1 + lambda - lambda ^ 2 / gamma(2 - 1 / lambda) / gamma(1 / lambda)
  EKnet.a <- ((lambda + log(lambda) + digamma(1 / lambda)) / lambda) ^ (1 /4)
  nVKnet.a <- ((lambda + log(lambda) + digamma(1 / lambda)) / lambda) ^ (- 3 / 2) / 16 / 
    lambda * ((1 + 1 / lambda) * trigamma(1 + 1 / lambda) -  1)
  S <- S.lambda(x, mu.hat, sigma.hat, lambda)
  K <- K.lambda(x, mu.hat, sigma.hat, lambda)
  Knet <- (max(0,K - lambda / 2 * S ^ 2)) ^ 0.25
  if (lambda == 1.0 & n%%2 == 0){ # n even
    alpha1 <- 1.06; c1 <- -1.856 
    alpha2 <- 1.01; c2 <- -0.422 
    alpha3 <- 0.92; c3 <- -1.950
    alpha4 <- 2.3;  c4 <- 39.349   
  } else  
    if (lambda == 1.0){
      alpha1 <- 1.03; c1 <- -0.281
      alpha2 <- 0.86; c2 <- -0.198 
      alpha3 <- 1.04; c3 <- -3.827
      alpha4 <- 1.0;  c4 <- 0  
    } else
      if (lambda == 1.5){
        alpha1 <- 0.99; c1 <- -0.952 
        alpha2 <- 0.99; c2 <- -0.637
        alpha3 <- 0.55; c3 <- -3.488
        alpha4 <- 0.5;  c4 <- 2.434  
      } else
        if (lambda == 2.0){
          alpha1 <- 0.99; c1 <- -1.890
          alpha2 <- 1.00; c2 <- -0.788 
          alpha3 <- 1.05; c3 <- -9.327
          alpha4 <- 1.4;  c4 <- 14.208  
        } else
          if (lambda == 2.5){
            alpha1 <- 0.99; c1 <- -2.981
            alpha2 <- 0.99; c2 <- -0.844
            alpha3 <- 1.10; c3 <- -23.104
            alpha4 <- 1.3;  c4 <- 30.028  
          } else
            if (lambda == 3.0){
              alpha1 <- 0.97; c1 <- -3.855 
              alpha2 <- 0.98; c2 <- -0.880
              alpha3 <- 1.14; c3 <- -95.743
              alpha4 <- 1.2;  c4 <- 103.871  
            } 
  nVS <-  nVS.a  * (1 + c1 / n ^ alpha1)
  EKnet <-  EKnet.a  * (1 + c2 / n ^ alpha2)
  nVKnet <- nVKnet.a * (1 + c3 / n ^ alpha3 + c4 / n ^ alpha4)
  ZS <-  sqrt(n) * S / sqrt(nVS)
  ZKnet <- sqrt(n) * (Knet - EKnet) / sqrt(nVKnet)
  X.APD.lambda.stat <- ZS ^ 2 + ZKnet ^ 2
  p.value <- pchisq(X.APD.lambda.stat, 2, lower.tail = FALSE) 
  res <- list(test = "lambda-th-power skewness and kurtosis omnibus test",
              ZS = ZS, ZKnet = ZKnet, stat = X.APD.lambda.stat, p.value = p.value) 
  return(res) 
}  

ZS.lambda.test <- function(x, lambda) {
  # general case of lambda = 1, 1.5, 2, 2.5, 3
  n <- length(x)  
  mu.hat <- mle.mu(x, lambda)
  sigma.hat <- mle.sigma(x, lambda, mu.hat)
  nVS.a <- 1 + lambda - lambda ^ 2 / gamma(2 - 1 / lambda) / gamma(1 / lambda)
  S <- S.lambda(x, mu.hat, sigma.hat, lambda)
  if (lambda == 1.0 & n%%2 == 0){ # n even
    alpha1 <- 1.06; c1 <- -1.856 
  } else  
    if (lambda == 1.0){
      alpha1 <- 1.03; c1 <- -0.281
    } else
      if (lambda == 1.5){
        alpha1 <- 0.99; c1 <- -0.952 
      } else
        if (lambda == 2.0){
          alpha1 <- 0.99; c1 <- -1.890
        } else
          if (lambda == 2.5){
            alpha1 <- 0.99; c1 <- -2.981
          } else
            if (lambda == 3.0){
              alpha1 <- 0.97; c1 <- -3.855 
            } 
  nVS <-  nVS.a  * (1 + c1 / n ^ alpha1)
  ZS <-  sqrt(n) * S / sqrt(nVS)
  p.value <- 2 * pnorm(abs(ZS), lower.tail = FALSE) 
  res <- list(test = "lambda-th-power skewness directional test",
              ZS = ZS, p.value = p.value) 
  return(res) 
}  

ZKnet.lambda.test <- function(x, lambda) {
  # general case of lambda = 1, 1.5, 2, 2.5, 3
  n <- length(x)  
  mu.hat <- mle.mu(x, lambda)
  sigma.hat <- mle.sigma(x, lambda, mu.hat)
  EKnet.a <- ((lambda + log(lambda) + digamma(1 / lambda)) / lambda) ^ (1 /4)
  nVKnet.a <- ((lambda + log(lambda) + digamma(1 / lambda)) / lambda) ^ (- 3 / 2) / 16 / 
    lambda * ((1 + 1 / lambda) * trigamma(1 + 1 / lambda) -  1)
  S <- S.lambda(x, mu.hat, sigma.hat, lambda)
  K <- K.lambda(x, mu.hat, sigma.hat, lambda)
  Knet <- (max(0,K - lambda / 2 * S ^ 2)) ^ 0.25
  if (lambda == 1.0 & n%%2 == 0){ # n even
    alpha2 <- 1.01; c2 <- -0.422 
    alpha3 <- 0.92; c3 <- -1.950
    alpha4 <- 2.3;  c4 <- 39.349   
  } else  
    if (lambda == 1.0){
      alpha2 <- 0.86; c2 <- -0.198 
      alpha3 <- 1.04; c3 <- -3.827
      alpha4 <- 1.0;  c4 <- 0  
    } else
      if (lambda == 1.5){
        alpha2 <- 0.99; c2 <- -0.637
        alpha3 <- 0.55; c3 <- -3.488
        alpha4 <- 0.5;  c4 <- 2.434  
      } else
        if (lambda == 2.0){
          alpha2 <- 1.00; c2 <- -0.788 
          alpha3 <- 1.05; c3 <- -9.327
          alpha4 <- 1.4;  c4 <- 14.208  
        } else
          if (lambda == 2.5){
            alpha2 <- 0.99; c2 <- -0.844
            alpha3 <- 1.10; c3 <- -23.104
            alpha4 <- 1.3;  c4 <- 30.028  
          } else
            if (lambda == 3.0){
              alpha2 <- 0.98; c2 <- -0.880
              alpha3 <- 1.14; c3 <- -95.743
              alpha4 <- 1.2;  c4 <- 103.871  
            } 
  EKnet <-  EKnet.a  * (1 + c2 / n ^ alpha2)
  nVKnet <- nVKnet.a * (1 + c3 / n ^ alpha3 + c4 / n ^ alpha4)
  ZKnet <- sqrt(n) * (Knet - EKnet) / sqrt(nVKnet)
  p.value <- 2 * pnorm(abs(ZKnet), lower.tail = FALSE) 
  res <- list(test = "lambda-th-power net kurtosis directional test",
              ZKnet = ZKnet, p.value = p.value) 
  return(res) 
}  

uniqueness.test <- function(f, domain, lambda){
  g <- function(mu)  adaptIntegrate(f = function(x) (x - mu) ^ (lambda - 1) * f(x), lower = mu, upper = domain[2], tol = 1e-9)$integral -
    adaptIntegrate(f = function(x) (mu - x) ^ (lambda - 1) * f(x), lower = domain[1], upper = mu, tol = 1e-9)$integral  
  mu <- seq(max(-10, domain[1]), min(10, domain[2]), .1)
  g.mu <- apply(cbind(mu), 1, g)
  plot(mu, g.mu)
  abline(h=0)
}

mle.mu.asymp <- function(f, domain, lambda){
  if (lambda == 1) {
    g.med <- function(med) adaptIntegrate(f = f, lower = domain[1], upper = med, tol = 1e-12)$integral - 0.5;
    mu.lambda <- uniroot(g.med, interval = c(max(-100, domain[1]), min(100, domain[2])), tol = 1e-9)$root} else { 
      if (lambda == 2) mu.lambda <- adaptIntegrate(f = function(x) x * f(x), lower = domain[1], upper = domain[2], tol = 1e-9)$integral else {
        g <- function(mu)  adaptIntegrate(f = function(x) (x - mu) ^ (lambda - 1) * f(x), lower = mu, upper = domain[2], tol = 1e-9)$integral -
          adaptIntegrate(f = function(x) (mu - x) ^ (lambda - 1) * f(x), lower = domain[1], upper = mu, tol = 1e-9)$integral  
        mu.lambda <- uniroot(g, c(max(-100, domain[1]), min(100, domain[2])), tol = 1e-9)$root
      }
    }
  return(mu.lambda)
}

mle.sigma.asymp <- function(f, mu.lambda, domain, lambda){
  sigma.tmp <- adaptIntegrate(f = function(x) (mu.lambda - x) ^ lambda * f(x), lower = domain[1], upper = mu.lambda, tol = 1e-12)$integral +
    adaptIntegrate(f = function(x) (x - mu.lambda) ^ lambda * f(x), lower = mu.lambda, upper = domain[2], tol = 1e-12)$integral
  sigma.lambda <- sigma.tmp ^ (1 / lambda)
  return(sigma.lambda)
}

S.lambda.asymp <- function(f, mu.lambda, sigma.lambda, domain, lambda){
  g1 <- function(x) {y <- (x - mu.lambda) / sigma.lambda; - (-y) ^ lambda * f(x)}
  g2 <- function(x) {y <- (x - mu.lambda) / sigma.lambda; y ^ lambda * f(x)}
  S <- adaptIntegrate(f = g1, lower = domain[1], upper = mu.lambda, tol = 1e-9)$integral +
    adaptIntegrate(f = g2, lower = mu.lambda, upper = domain[2], tol = 1e-9)$integral
  return(S)
}

K.lambda.asymp <- function(f, mu.lambda, sigma.lambda, domain, lambda){
  g1 <- function(x) {y <- (x - mu.lambda) / sigma.lambda; (-y) ^ lambda * log(-y) * f(x)}
  g2 <- function(x) {y <- (x - mu.lambda) / sigma.lambda; y ^ lambda * log(y) * f(x)}
  S <- adaptIntegrate(f = g1, lower = domain[1], upper = mu.lambda, tol = 1e-9)$integral +
    adaptIntegrate(f = g2, lower = mu.lambda, upper = domain[2], tol = 1e-9)$integral
  return(S)
}
############ End of the bank of functions

# Library
library(PoweR)
library(cubature)
library(ggplot2)
library(ggExtra)


############## graph of EPD

#pdf("plot_EPD.pdf")

color <- c('grey65', 'black', 'grey65')
lty <- c(2, 4, 1) 
lwd <- c(3, 3, 3)

par(mfrow=c(1,1))
par(cex = 1.4)
par(cex.main = 1)

dx <- 0.01
x <- seq(-5, 5, dx)
lambda = 1
f <- dAPD(x, lambda, theta1 = 0.5, theta2 = lambda, mu = 0, sigma = 1) 
plot(x, f, type = 'l',  col = color[1], lwd = lwd[1], lty = lty[1],
    ylab = expression(paste(g[lambda](x ~"|"~ 0,1))))
lambda = 3
f <- dAPD(x, lambda, theta1 = 0.5, theta2 = lambda, mu = 0, sigma = 1) 
lines(x, f,  col = color[3], lwd = lwd[3], lty = lty[3])
lambda = 2
f <- dAPD(x, lambda, theta1 = 0.5, theta2 = lambda, mu = 0, sigma = 1) 
lines(x, f,  col = color[2], lwd = lwd[2], lty = lty[2])

title(main= expression(paste(EPD[lambda](0,1)," density functions ")))

legend("topright", legend = 
      c(expression(paste(lambda, " = 1 (Laplace)")),expression(paste(lambda, " = 2 (Normal)")),expression(paste(lambda, " = 3"))),
       bg = "white", ncol = 1, col = color, 
       lty = lty, cex = 0.8, lwd = lwd)

#dev.off()

############# Calculation of S1 and K1 for different alternatives

n <- 1000000

# Unif ou beta(1,1), S=0, K=0.19314718056
f <- function(x) dlaw7(x, 0, 1); domain = c(0,1)
x <- gensample(7,n,law.pars=c(0,1))$sample
hist(x)

# Normal, S=0, K= 0.283757110474
f <- function(x) dlaw2(x, 0, 1); domain = c(-Inf,Inf)
x <- gensample(2,n,law.pars=c(0,1))$sample
hist(x)

# t10, S=0, K=0.313638906799
f <- function(x) dlaw8(x, 10); domain = c(-Inf,Inf)
x <- gensample(8,n,law.pars=c(10))$sample
hist(x)

# t4, S=0, K=0.38629436112
f <- function(x) dlaw8(x, 4); domain = c(-Inf,Inf)
x <- gensample(8,n,law.pars=c(4))$sample
hist(x)

# Laplace, S=0, K=0.422784335098 (1+digamma(1))
f <- function(x) dlaw1(x, 0, 1); domain = c(-Inf,Inf)
x <- gensample(1,n,law.pars=c(0,1))$sample
hist(x)

# t3, S=0, K=0.45158270529
f <- function(x) dlaw8(x, 3); domain = c(-Inf,Inf)
x <- gensample(8,n,law.pars=c(3))$sample
hist(x)

# t2, S=0, K=0.693147180559
f <- function(x) dlaw8(x, 2); domain = c(-Inf,Inf)
x <- gensample(8,n,law.pars=c(2))$sample
hist(x)

# Logistic S=0, K=0.326792149742
f <- function(x) dlaw4(x, 0, 1); domain = c(-500,Inf)
x <- gensample(4,n,law.pars=c(0,1))$sample
hist(x)

# Gamma(shape = 2), S=0.305837653097,  K= 0.360565791385, Knet = 0.3137975
f <- function(x) dlaw5(x, 2, 1); domain = c(0,Inf)
x <- gensample(5,n,law.pars=c(2,1))$sample
hist(x)

# Beta(30,1),       S= -0.426092553915, K=0.428885217421, Knet= 0.3381078
f <- function(x) dlaw6(x, 30, 1); domain = c(0,1)
x <- gensample(6,n,law.pars=c(30,1))$sample
hist(x)

adaptIntegrate(f = f, lower = domain[1], upper = domain[2], tol = 1e-9)$integral
lambda <- 1
mu.lambda <- mle.mu.asymp(f, domain, lambda ); round(mu.lambda, 5)
mu.hat <- mle.mu(x, lambda); round(mu.hat, 5)
sigma.lambda <- mle.sigma.asymp(f, mu.lambda, domain, lambda); round(sigma.lambda, 5)
sigma.hat <- mle.sigma(x, lambda, mu.hat); round(sigma.hat, 5)
uniqueness.test(f, domain, lambda)

S <- S.lambda.asymp(f, mu.lambda, sigma.lambda, domain, lambda); print(S, 12)
S.lambda(x, mu.hat, sigma.hat, lambda)

K <- K.lambda.asymp(f, mu.lambda, sigma.lambda, domain, lambda); print(K, 12)
K.lambda(x, mu.hat, sigma.hat, lambda)

(max(0,K - lambda / 2 * S ^ 2))

####### plot Z(S) vs Z(Knet)

lambda <- 1.0; n <- 20; set.seed(9)  
lambda <- 1.0; n <- 21; set.seed(18)
lambda <- 1.5; n <- 20; set.seed(7)
lambda <- 2.0; n <- 20; set.seed(25)
lambda <- 2.5; n <- 20; set.seed(22)
lambda <- 3.0; n <- 20; set.seed(19)

ZS <- ZKnet <- NULL
for (i in 1: 5000){
  x <- rAPD(n, lambda, .5, lambda, 0, 1)
  res <- X.APD.lambda.test(x, lambda)
  ZS <- c(ZS, res$ZS)
  ZKnet <- c(ZKnet, res$ZKnet)
}

round(cor(ZS, ZKnet), 4)
round(apply(cbind(ZS, ZKnet), 2, mean), 4)
round(apply(cbind(ZS, ZKnet), 2, sd), 4)
X.APD.lambda.test(ZS, 2)
X.APD.lambda.test(ZKnet, 2)

#pdf("plot_S_Knet_lambda1_n20.pdf")

df <- data.frame(x = ZS, y = ZKnet)
p <- ggplot(df, aes(ZS, ZKnet)) + geom_point(shape = 1, size = 2.2) +  ggtitle(expression(paste(lambda," = 1,"," n = 20")))  +
  stat_ellipse(type = "norm", linetype = 1, color = "black", level = 0.95, size =1) +
  theme_classic(base_size = 16) +
  scale_x_continuous(name = expression(Z(S[1])), limit=c(-3.5, 3.5),  breaks=-4:4) +
  scale_y_continuous(name = expression(Z(K[1]**net)), limit=c(-3.5, 3.5),  breaks=-4:4) +
  theme_bw(base_size = 22)
ggExtra::ggMarginal(p, type = "histogram")

#dev.off()

# pdf("plot_S_Knet_lambda1_n21.pdf")

df <- data.frame(x = ZS, y = ZKnet)
p <- ggplot(df, aes(ZS, ZKnet)) + geom_point(shape = 1, size = 2.2) +  ggtitle(expression(paste(lambda," = 1,"," n = 21")))  +
  stat_ellipse(type = "norm", linetype = 1, color = "black", level = 0.95, size =1) +
  theme_classic(base_size = 16) +
  scale_x_continuous(name = expression(Z(S[1])), limit=c(-3.5, 3.5),  breaks=-4:4) +
  scale_y_continuous(name = expression(Z(K[1]**net)), limit=c(-3.5, 3.5),  breaks=-4:4) +
  theme_bw(base_size = 22)
ggExtra::ggMarginal(p, type = "histogram")

#dev.off()

# pdf("plot_S_Knet_lambda15_n20.pdf")

df <- data.frame(x = ZS, y = ZKnet)
p <- ggplot(df, aes(ZS, ZKnet)) + geom_point(shape = 1, size = 2.2) +  ggtitle(expression(paste(lambda," = 1.5,"," n = 20")))  +
  stat_ellipse(type = "norm", linetype = 1, color = "black", level = 0.95, size =1) +
  theme_classic(base_size = 16) +
  scale_x_continuous(name = expression(Z(S[1.5])), limit=c(-3.5, 3.5),  breaks=-4:4) +
  scale_y_continuous(name = expression(Z(K[1.5]**net)), limit=c(-3.5, 3.5),  breaks=-4:4) +
  theme_bw(base_size = 22) 
ggExtra::ggMarginal(p, type = "histogram")

#dev.off()

# pdf("plot_S_Knet_lambda2_n20.pdf")

df <- data.frame(x = ZS, y = ZKnet)
p <- ggplot(df, aes(ZS, ZKnet)) + geom_point(shape = 1, size = 2.2) +  ggtitle(expression(paste(lambda," = 2,"," n = 20")))  +
  stat_ellipse(type = "norm", linetype = 1, color = "black", level = 0.95, size =1) +
  theme_classic(base_size = 16) +
  scale_x_continuous(name = expression(Z(S[2])), limit=c(-3.5, 3.5),  breaks=-4:4) +
  scale_y_continuous(name = expression(Z(K[2]**net)), limit=c(-3.5, 3.5),  breaks=-4:4) +
  theme_bw(base_size = 22) 
ggExtra::ggMarginal(p, type = "histogram")

#dev.off()

# pdf("plot_S_Knet_lambda25_n20.pdf")

df <- data.frame(x = ZS, y = ZKnet)
p <- ggplot(df, aes(ZS, ZKnet)) + geom_point(shape = 1, size = 2.2) +  ggtitle(expression(paste(lambda," = 2.5,"," n = 20")))  +
  stat_ellipse(type = "norm", linetype = 1, color = "black", level = 0.95, size =1) +
  theme_classic(base_size = 16) +
  scale_x_continuous(name = expression(Z(S[2.5])), limit=c(-3.5, 3.5),  breaks=-4:4) +
  scale_y_continuous(name = expression(Z(K[2.5]**net)), limit=c(-3.5, 3.5),  breaks=-4:4) +
  theme_bw(base_size = 22) 
ggExtra::ggMarginal(p, type = "histogram")

#dev.off()

# pdf("plot_S_Knet_lambda3_n20.pdf")

df <- data.frame(x = ZS, y = ZKnet)
p <- ggplot(df, aes(ZS, ZKnet)) + geom_point(shape = 1, size = 2.2) +  ggtitle(expression(paste(lambda," = 3,"," n = 20")))  +
  stat_ellipse(type = "norm", linetype = 1, color = "black", level = 0.95, size =1) +
  theme_classic(base_size = 16) +
  scale_x_continuous(name = expression(Z(S[3])), limit=c(-3.5, 3.5),  breaks=-4:4) +
  scale_y_continuous(name = expression(Z(K[3]**net)), limit=c(-3.5, 3.5),  breaks=-4:4) +
  theme_bw(base_size = 22) 
ggExtra::ggMarginal(p, type = "histogram")

#dev.off()

############ plot: xapd vs zepd

# pdf("power_local_delta1_BW.pdf")

par(mfrow=c(1,1))
par(cex = 1.4)
par(cex.main = 1)

lambda <- 1
level <- 0.05
delta1 <- seq(from = 0, to = 3, length.out = 1000) 
delta2 <- 0

mean.ZS <- -delta1 * sqrt(V1(lambda))
mean.ZK <- -delta2 * sqrt(V2(lambda))
ncp <- delta1 ^ 2 * V1(lambda) + delta2 ^ 2 * V2(lambda)
#ncp <- mean.ZS ^ 2 + mean.ZK ^ 2

color <- c('black', 'grey65')
lty <- c(2, 1) 
lwd <- c(3, 3)

critical.value <- qchisq(level, df = 2, lower = F) 
power <- pchisq(critical.value, df = 2, ncp = ncp, lower.tail = F)

plot(delta1, power, ylim = c(0,1), type = 'l',
     col = color[2], lwd = lwd[2], lty = lty[2],
     xlab = expression(delta[1]), ylab = 'Power', yaxt="n")

title(main= expression(paste("Power curves ",X[lambda]**APD," vs ",
                             paste(Z,(S[lambda]) ),", ",alpha, " = 0.05")))

ytick <- c(0.05, .2, .4, .6, .8, 1)
axis(side=2, at=ytick, labels = FALSE)
text(par("usr")[1], ytick,  labels = ytick, srt = 0, pos = 2, xpd = TRUE)

quant <- qnorm(level / 2, lower.tail = F); quant
power <- pnorm(-quant, mean = mean.ZS, sd = 1, lower.tail = TRUE) +
  pnorm(quant, mean = mean.ZS, sd = 1, lower.tail = FALSE) 
lines(delta1, power,  col = color[1], lwd = lwd[1], lty = lty[1])

legend("bottomright", legend = c(expression(paste(Z,(S[lambda]))), expression(X[lambda]**APD)), 
       bg = "white", ncol = 1, col = color, 
       lty = lty, cex = 0.9, lwd = lwd)

# dev.off()

# pdf("power_local_delta2_BW.pdf")

par(mfrow=c(1,1))
par(cex = 1.4)
par(cex.main = 1)

lambda <- 1
level <- 0.05
delta1 <- 0 
delta2 <- seq(from = 0, to = 12, length.out = 1000)

mean.ZS <- -delta1 * sqrt(V1(lambda))
mean.ZK <- -delta2 * sqrt(V2(lambda))
ncp <- delta1 ^ 2 * V1(lambda) + delta2 ^ 2 * V2(lambda)
#ncp <- mean.ZS ^ 2 + mean.ZK ^ 2

color <- c('black', 'grey65')
lty <- c(2, 1) 
lwd <- c(3, 3)

critical.value <- qchisq(level, df = 2, lower = F) 
power <- pchisq(critical.value, df = 2, ncp = ncp, lower.tail = F)

plot(delta2, power, ylim = c(0,1), type = 'l',
     col = color[2], lwd = lwd[2], lty = lty[2],
     xlab = expression(delta[2]), ylab = 'Power', yaxt="n")

title(main= expression(paste("Power curves ",X[lambda]**APD," vs ",
                             paste(Z(K[lambda]**"net")),", ",alpha, " = 0.05")))

ytick <- c(0.05, .2, .4, .6, .8, 1)
axis(side=2, at=ytick, labels = FALSE)
text(par("usr")[1], ytick,  labels = ytick, srt = 0, pos = 2, xpd = TRUE)

quant <- qnorm(level / 2, lower.tail = F); quant
power <- pnorm(-quant, mean = mean.ZK, sd = 1, lower.tail = TRUE) +
         pnorm(quant, mean = mean.ZK, sd = 1, lower.tail = FALSE) 
lines(delta2, power,  col = color[1], lwd = lwd[1], lty = lty[1])

legend("bottomright", legend = c(expression(paste(Z(K[lambda]**"net"))), expression(X[lambda]**APD)), 
       bg = "white", ncol = 1, col = color, 
       lty = lty, cex = 0.9, lwd = lwd)

# dev.off()


######### Estimation of the regression coefficients

lambda <- 1.0
lambda <- 1.5
lambda <- 2.0
lambda <- 2.5
lambda <- 3.0
nv <- seq(20, 200, 1)
exp.var <- NULL
nb_sim1 <- nb_sim2 <- 1000

for (k in 1:length(nv)){
  print(nv[k])
  S.vect <- K.vect <- NULL
  for (j in 1:nb_sim1){
    S.temp <- K.temp <- NULL
    for (i in 1:nb_sim2){
      x <- rAPD(nv[k], lambda, .5, lambda, 0, 1)
      mu.hat <- mle.mu(x, lambda)
      sigma.hat <- mle.sigma(x, lambda, mu.hat)
      S <- S.lambda(x, mu.hat, sigma.hat, lambda)
      K <- K.lambda(x, mu.hat, sigma.hat, lambda)
      S.temp <- c(S.temp, S)
      K.temp <- c(K.temp, K)
    }
    S.vect <- c(S.vect, S.temp)
    K.vect <- c(K.vect, K.temp)
    }
  NK25 <- pmax(0, (K.vect - lambda / 2 * S.vect ^ 2) ^ 0.25)
  stat <- c(nv[k] * var(S.vect), mean(NK25), nv[k] * var(NK25))
  exp.var <- rbind(exp.var, stat)
}

#save(exp.var, file = "exp.var.lambda1")
#save(exp.var, file = "exp.var.lambda15")
#save(exp.var, file = "exp.var.lambda2")
#save(exp.var, file = "exp.var.lambda25")
#save(exp.var, file = "exp.var.lambda3")

load("exp.var.lambda1")
lambda <- 1.0

load("exp.var.lambda15")
lambda <- 1.5

load("exp.var.lambda2")
lambda <- 2.0

load("exp.var.lambda25")
lambda <- 2.5

load("exp.var.lambda3")
lambda <- 3.0

nVSa <- 1 + lambda - lambda ^ 2 / gamma(2 - 1 / lambda) / gamma(1 / lambda)
ENKa <- ((lambda + log(lambda) + digamma(1 / lambda)) / lambda) ^ (1 /4)
nVNKa <- ((lambda + log(lambda) + digamma(1 / lambda)) / lambda) ^ (- 3 / 2) / 16 / 
         lambda * ((1 + 1 / lambda) * trigamma(1 + 1 / lambda) -  1)
  
plot(nv, exp.var[,1]); exp.var[nrow(exp.var),1]; nVSa
plot(nv, exp.var[,2]); exp.var[nrow(exp.var),2]; ENKa
plot(nv, exp.var[,3]); exp.var[nrow(exp.var),3]; nVNKa

optim.alpha12 <- function(n, stat.fin, stat.asymp){
  y <- stat.fin / stat.asymp - 1
  g <- function(alpha) {-summary(lm(y ~ 0 + I(1 / n ^ alpha)))$r.squared}
  alpha <- round(optimize(g, c(.1, 5), tol = 1e-12)$min, 2)
  reg <- lm(y ~ 0 + I(1 / n ^ alpha))
  cte <- round(reg$coef[[1]], 3)
  y.fitted <- stat.asymp * (1 + cte / n ^ alpha)
  corr <- round(cor(stat.fin, y.fitted), 4)
  return(list(alpha = alpha, cte = cte, corr = corr, y.fitted = y.fitted)) 
}

optim.alpha34 <- function(n, stat.fin, stat.asymp){
  y <- stat.fin / stat.asymp - 1
  alpha4v <- seq(.1, 4, .1)
  R2 <- alpha3v <- NULL
  for (i in 1:length(alpha4v)){
    g <- function(alpha) {-summary(lm(y ~ 0 + I(1 / n ^ alpha) + I(1 / n ^ alpha4v[i])))$r.squared}
    alpha3 <- optimize(g, c(-5, 5), tol = 1e-12)$min
    R2 <- c(R2, -g(alpha3))
    alpha3v <- c(alpha3v, alpha3)
  }
  pos <- which(R2 == max(R2))
  alpha3 <- round(alpha3v[pos], 2)
  alpha4 <- alpha4v[pos]  
  reg <- lm(y ~ 0 + I(1 / n ^ alpha3) + I(1 / n ^ alpha4))
  cte3 <- round(reg$coef[[1]], 3)
  cte4 <- round(reg$coef[[2]], 3)
  y.fitted <- stat.asymp * (1 + cte3 / n ^ alpha3 + cte4 / n ^ alpha4)
  corr <- round(cor(stat.fin, y.fitted), 4)
  return(list(alpha3 = alpha3, cte3 = cte3, alpha4 = alpha4, 
              cte4 = cte4, corr = corr, y.fitted = y.fitted)) 
}

pos <- 1:length(nv) 
#pos <- seq(1,length(nv),2); pos # lambda =1, even n
#pos <- seq(2,length(nv),2); pos # lambda =1, odd n
n <- nv[pos]

stat.asymp <- nVSa;  stat.fin <- exp.var[pos,1]
res <- optim.alpha12(n, stat.fin, stat.asymp); res[1:3]
plot(n, stat.fin)
lines(n, res$y.fitted, col = 'blue', lwd = 2)
plot(stat.fin, res$y.fitted);  abline(0, 1, col = 'blue', lwd = 2)
plot(n, stat.fin - res$y.fitted); abline(h = 0)

stat.asymp <- ENKa;  stat.fin <- exp.var[pos,2]
res <- optim.alpha12(n, stat.fin, stat.asymp); res[1:3]
plot(n, stat.fin)
lines(n, res$y.fitted, col = 'blue', lwd = 2)
plot(stat.fin, res$y.fitted);  abline(0, 1, col = 'blue', lwd = 2)
plot(n, stat.fin - res$y.fitted); abline(h = 0)

stat.asymp <- nVNKa; stat.fin <- exp.var[pos,3]
res <- optim.alpha34(n, stat.fin, stat.asymp); res[1:5]
# res <- optim.alpha12(n, stat.fin, stat.asymp); res[1:3] # exception for lambda=1 and n even
plot(n, stat.fin)
lines(n, res$y.fitted, col = 'blue', lwd = 2)
plot(stat.fin, res$y.fitted);  abline(0, 1, col = 'blue', lwd = 2)
plot(n, stat.fin - res$y.fitted); abline(h = 0)


### Power under the null

lambda <- 1.0
lambda <- 1.5
lambda <- 2.0
lambda <- 2.5
lambda <- 3.0
nv <- c(20, 50, 100, 200)
#nv <- c(21, 51, 101, 201)
nb_sim <- 1000000
al <- matrix(c(1:10, seq(12,20,2)) / 100, ncol = 1)
powerv <- NULL

for (k in 1:length(nv)){
  power <- 0
  for (i in 1:nb_sim){
    print(c(nv[k],i))
    x <- rAPD(nv[k], lambda, .5, lambda, 0, 1)
    mu.hat <- mle.mu(x, lambda)
    sigma.hat <- mle.sigma(x, lambda, mu.hat)
    S <- S.lambda(x, mu.hat, sigma.hat, lambda)
    K <- K.lambda(x, mu.hat, sigma.hat, lambda)
    NK <- pmax(0, (K - lambda / 2 * S ^ 2) ^ 0.25)
    p1 <- X.APD.lambda.test(x, lambda)$p.value
    power <- power + (p1 < al)
  }
  powerv <- cbind(powerv, power / nb_sim * 100)
}
colnames(powerv) <- nv
rownames(powerv) <- al * 100
powerv
round(powerv,1)

 

#save(powerv, file = "powerv.lambda1even")
load("powerv.lambda1even")
#save(powerv, file = "powerv.lambda1odd")
load("powerv.lambda1odd")
#save(powerv, file = "powerv.lambda15")
load("powerv.lambda15")
#save(powerv, file = "powerv.lambda2")
load("powerv.lambda2")
#save(powerv, file = "powerv.lambda25")
load("powerv.lambda25")
#save(powerv, file = "powerv.lambda3")
load("powerv.lambda3")
powerv

round(t(powerv), 1)

#########

# A.2

##########################################################################################
# Exemple 4.1: Prediction Errors in Geostatistical Modeling of Ocean Surface Temperatures
##########################################################################################

# Loading the dataset
require(lawstat)
data(bias)


# Figure 4.4
n <- length(bias)
muhat1 <- median(bias)
muf <- function(mul, data) {abs(sum((abs(data - mul)) ^ (1.5-1) * sign(data - mul)))}
muhat1.5 <- optim(0.0, muf, data = bias, method = "L-BFGS-B")$par
muhat2 <- mean(bias)
sigmahat1 <- mean(abs(bias - muhat1) ^ 1) ^ (1 / 1)
sigmahat1.5 <- mean(abs(bias - muhat1.5) ^ 1.5) ^ (1 / 1.5)
sigmahat2 <- mean(abs(bias - muhat2) ^ 2) ^ (1 / 2)
round(muhat1, 3)
round(sigmahat1, 3)
round(muhat1.5, 4)
round(sigmahat1.5, 3)
round(muhat2, 3)
round(sigmahat2, 3)

#cairo_pdf(file = "hist-bias.pdf", width = 5, height = 5)
hist(bias, ylim = c(0, 0.20), prob = TRUE, breaks = 25, xlim = c(-12, 12))
curve(dnorm(x, mean = muhat2, sd = sigmahat2), add = TRUE, col = "brown", n = 1000, lty = 2)
curve(rmutil::dlaplace(x, muhat1, sigmahat1), add = TRUE, col = "blue", n = 1000, lty = 3)
lambda <- 1.5
mu <- muhat1.5
sigma <- sigmahat1.5
theta1 <- 1 / 2
theta2 <- lambda
theta <- mu
phi <- lambda ^ (1 / theta2) * sigma
alpha <- theta1
lambda <- theta2
library("PoweR")
curve(dlaw38(x, theta, phi, alpha, lambda), add = TRUE, col = "cyan4", lty = 1, lwd = 3, n = 1000)
legend(0, 0.20, legend = c(expression(lambda=="1.0"~": Laplace"), expression(lambda==1.5~": EPD"), expression(lambda=="2.0"~": Normal")), lty = c(3, 1, 2), lwd = c(1, 2, 1), col = c("blue", "cyan4", "brown"), bty = "n", cex = 0.8)
#dev.off()

# Shapiro-Wilks, Jarque-Bera and Bonett-Seier tests
shapiro.test(bias)
library("moments")
jarque.test(bias)
bonett.test(bias)

# Table 4.2
test1 <- stat106(bias, 1.0)
round(c(test1$ZBlambda, test1$pvalZBlambda), 3)
round(c(test1$ZNKlambdaonefourth, test1$pvalZNKlambdaonefourth), 3)
round(c(test1$XlambdaAPD, test1$pvalXlambdaAPD), 3)

test1.5 <- stat106(bias, 1.5)
round(c(test1.5$ZBlambda, test1.5$pvalZBlambda), 3)
round(c(test1.5$ZNKlambdaonefourth, test1.5$pvalZNKlambdaonefourth), 3)
round(c(test1.5$XlambdaAPD, test1.5$pvalXlambdaAPD), 3)

test2 <- stat106(bias, 2.0)
round(c(test2$ZBlambda, test2$pvalZBlambda), 3)
round(c(test2$ZNKlambdaonefourth, test2$pvalZNKlambdaonefourth), 3)
round(c(test2$XlambdaAPD, test2$pvalXlambdaAPD), 3)


# Figure 4.5
#cairo_pdf(file = "tests-bias.pdf", width = 5, height = 5)
par(mai = c(1.02, 1.12, 0.82, 0.42))
df <- data.frame(ZS = c(1.31442, 1.45676, 1.77809), ZKnet = c(-1.50053, 0.69968, 2.14926))
plot(df, xlim = c(-4, 4), ylim = c(-4, 4), pch = 1:3, xlab = expression(Z(S[lambda])), ylab = expression(Z(K[lambda]^'net')), cex.lab = 1.2, col = c("blue", "cyan4", "brown"))
legend("topleft", bty = "n", pch = 3:1, legend = c(expression(lambda=="2.0"~": Normal"), expression(lambda==1.5~": EPD"), expression(lambda=="1.0"~": Laplace")), col = c("brown", "cyan4", "blue"))
radius = sqrt(qchisq(0.95, df = 2))
center_x = 0
center_y = 0
theta = seq(0, 2 * pi, length = 200) # angles for drawing points around the circle
# draw the circle
lines(x = radius * cos(theta) + center_x, y = radius * sin(theta) + center_y)
abline(h = 0, v = 0, lty = 2)
abline(h = 0, v = qnorm(0.05 / 2, lower.tail = FALSE), lty = 3)
abline(h = 0, v = -qnorm(0.05 / 2, lower.tail = FALSE), lty = 3)
abline(v = 0, h = -qnorm(0.05 / 2, lower.tail = FALSE), lty = 3)
abline(v = 0, h = qnorm(0.05 / 2, lower.tail = FALSE), lty = 3)
#dev.off()

#################################################################################
# Exemple 4.2: Home refrigeration temperatures
#################################################################################
# Refrigerator
# https://www.foodrisk.org/resources/display/36
# https://meridian.allenpress.com/jfp/article/70/7/1640/171554/Consumer-Home-Refrigeration-Practices-Results-of-a
#

library(rmutil)

# Loading the dataset
refrig <- as.matrix(read.csv("A3_refrig.csv", header = TRUE))
refrig <- (62 - 2 * refrig)
table(refrig)
set.seed(6)
refrig[refrig == 18] <- qlaplace(runif(sum(refrig == 18), 0, plaplace(20, m = 39.3, s = 4.23)), 39.3, 4.23)
refrig[refrig == 60] <- qlaplace(runif(sum(refrig == 60), plaplace(60, m = 39.3, s = 4.23), 1), 39.3, 4.23)
refrig[refrig > 18 & refrig < 60] <- refrig[refrig > 18 & refrig < 60] + runif(sum(refrig > 18 & refrig < 60), min = -1.0, max = 1.0)
quantile(refrig)

n <- length(refrig)
mad <- function(x) mean(abs(x - median(x)))

mu1 <- median(refrig)
round(mu1, 2)
# 39.36
s1 <- mad(refrig)
round(s1, 2)
# 4.23

mu2 <- mean(refrig)
round(mu2, 2)
# 39.29
s2 <- sqrt(mean((refrig - mean(refrig)) ^ 2))
round(s2, 2)
# 6.89

# Figure 4.6
# pdf(file = "refrig2.pdf")

hist(refrig, breaks = 50, prob = TRUE, main = "Histogram of refrigerator temperatures",
     xlab = "Uncensored jittered temperatures", ylim = c(0, 0.13))
curve(rmutil::dlaplace(x, m = mu1, s = s1), add = TRUE, col = "blue", lty = 1, lwd = 2, n = 1000)
curve(dnorm(x, mean = mu2, sd = s2), add = TRUE, col = "red", lty = 2, lwd = 2, n = 1000)
legend("topright", col = c("blue", "red"), legend = c("Laplace density", "Normal density"), lty = c(1, 2), lwd = 2)
#dev.off()

# Table 4.3
data1 <- data2 <- rep(NA, 1000000)
set.seed(1)
for (i in 1:1000000) { # Takes quite some time ... be patient
  print(i)
  temp <- sample(refrig, 50)
  data1[i] <- PoweR::statcompute(stat.index = 106, data = temp, stat.pars = c(lambda = 1, version = 1))$pvalue
  data2[i] <- PoweR::statcompute(stat.index = 106, data = temp, stat.pars = c(lambda = 2, version = 1))$pvalue
}
#write(data1, file = "data1.txt", ncolumns = 1)
#write(data2, file = "data2.txt", ncolumns = 1)
#data1 <- as.vector(t(read.csv(file = "data1.txt", header = FALSE)))
#data2 <- as.vector(t(read.csv(file = "data2.txt", header = FALSE)))

round(summary(data1), 5)
#Min.     1st Qu.  Median Mean     3rdQu.  Max. 
#0.00000 0.01412 0.07688 0.18661 0.27234 0.99999 

round(summary(data2), 5)
#Min. 1st Qu.  Median    Mean 3rd Qu.    Max. 
#0.00000 0.00000 0.00000 0.00629 0.00016 0.99939 


# Other values in this example
round(1 - mean(data1 < 0.05), 3)
# 0.575
round(1 - mean(data2 < 0.05), 3)
# 0.025

round(1 - rmutil::plaplace(40, m =mu1, s = s1), 3)
# 0.429
round(1 - pnorm(40, mu2, s2), 3)
# 0.459
round(mean(refrig >= 40), 3)
# 0.406


########################################################################
# Exemple 4.3: London temperatures
########################################################################

# Loading the data
require("nortestARMA")
data(Piggott)
temp <- Piggott$temp
n <- length(temp)

# Figure 4.7
#pdf(file = "london-temp.pdf", width = 5, height = 5)
ts.plot(temp, ylab = expression(paste("Temp, ",degree,"C")), main = "Series of London temperatures", xlab = "Time", lwd=1)
axis(1, at = 366)
#dev.off()

# Figure 4.8 (Left)
# The differenciated series Y_t - Y_{t - 1} of length 366 (taking Y_0 = 0)
diff.temp <- diff(c(0, temp))
# write(diff.temp, file = "difftemp.txt", ncolumns = 1)
# https://hansjoerg.me/2018/02/15/font-embedding-for-latex-and-r-users/
# To embed PDF fonts, use cairo_pdf() instead of pdf()
#cairo_pdf(file = "histdiff.pdf", width = 5, height = 5)
hist(diff.temp, main = "Histogram of differenced values", xlab = expression(Delta*T[t]==T[t]-T[t-1]))
#dev.off()
# Figure 4.8 (Right)
#pdf(file = "acf.pdf", width = 5, height = 5)
acf(diff.temp, lag.max = 18, ylab = "ACF", xlab = "Lag", main = "ACF of differenced series")
#dev.off()

############# Matlab code
# Select best Gaussian MA model and finds an MA(4)
load -ascii difftemp.txt;
infile=difftemp;
x=infile(:,1);
n=size(x,1); meanx=mean(x); x=x-meanx;
minAIC=1000000
qoptim = 0;
for q=0:10
result=summarize(estimate(arima(0, 0, q), x));
if (result.AIC < minAIC) 
  minAIC = result.AIC
qoptim = q;
end
end
summarize(estimate(arima('MALags', 1:qoptim,'Constant', 0), x));
##  ARIMA(0,0,4) Model (Gaussian Distribution):

##               Value      StandardError    TStatistic      PValue  
##              ________    _____________    __________    __________

##  Constant           0             0            NaN             NaN
##  MA{1}       0.070821      0.054041         1.3105         0.19003
##  MA{2}       -0.29779      0.049327        -6.0369      1.5709e-09
##  MA{3}       -0.15063       0.04562        -3.3018       0.0009606
##  MA{4}       -0.19553      0.051331        -3.8092      0.00013944
##  Variance      2.4734       0.14593          16.95      1.9403e-64


## ARIMA(0,0,4) Model (Gaussian Distribution)

##  Effective Sample Size: 366
##  Number of Estimated Parameters: 5
##  LogLikelihood: -685.056
##  AIC: 1380.11
##  BIC: 1399.63

##               Value      StandardError    TStatistic      PValue  
##              ________    _____________    __________    __________

##  Constant           0             0            NaN             NaN
##  MA{1}       0.070821      0.054041         1.3105         0.19003
##  MA{2}       -0.29779      0.049327        -6.0369      1.5709e-09
##  MA{3}       -0.15063       0.04562        -3.3018       0.0009606
##  MA{4}       -0.19553      0.051331        -3.8092      0.00013944
##  Variance      2.4734       0.14593          16.95      1.9403e-64

# This can also be done in R, with slightly different results though:
res <- rep(NA, 11)
for (q in 0:10) {
  res[q + 1] <- arima(diff.temp - mean(diff.temp), order = c(0, 0, q), include.mean = FALSE, method = "ML")$aic
}
( qoptim <- which.min(res) - 1  ) # equals 4
## Fitting of a Gaussian MA(4) using R. 
## Note that in the paper the fitting is done with MATLAB, which is slightly different 
arima(diff.temp - mean(diff.temp), order = c(0, 0, 4), include.mean = FALSE, method = "ML")
#Coefficients:
#         ma1      ma2      ma3      ma4
#      0.0690  -0.2966  -0.1534  -0.2015
#s.e.  0.0514   0.0520   0.0543   0.0548
#sigma^2 estimated as 2.467:  log likelihood = -684.87,  aic = 1379.74

# Figure 4.9
# First we compute the residuals from the Gaussian MA(4) model selected and fitted with Matlab as above
lambda <- rep(NA, 4)
# Constant
mu <- 0
#   MA{1}
lambda[1] <- 0.0708211911743979
#    MA{2}
lambda[2] <- -0.297786020404125
#   MA{3}
lambda[3] <- -0.150627763123424
#   MA{4}
lambda[4] <- -0.195529360610245
#   Variance
sig2 <- 2.47341198808353 
round(c(lambda, sig2), 4)
#  0.0708 -0.2978 -0.1506 -0.1955  2.4734
# Computation of the residuals of the Gaussian MA(4) model
x <- diff.temp - mean(diff.temp)
z <- rep(NA, length(x))
z0 <- zm1 <- zm2 <- zm3 <- 0
z[1] <- -mu + x[1] - lambda[1] * z0 - lambda[2] * zm1 - lambda[3] * zm2 - lambda[4] * zm3
z[2] <- -mu + x[2] - lambda[1] * z[1] - lambda[2] * z0 - lambda[3] * zm1 - lambda[4] * zm2
z[3] <- -mu + x[3] - lambda[1] * z[2] - lambda[2] * z[1] - lambda[3] * z0 - lambda[4] * zm1
z[4] <- -mu + x[4] - lambda[1] * z[3] - lambda[2] * z[2] - lambda[3] * z[1] - lambda[4] * z0
for (t in 5:366) {
  z[t] <- -mu + x[t] - lambda[1] * z[t - 1] - lambda[2] * z[t - 2]- lambda[3] * z[t - 3]- lambda[4] * z[t - 4]
}
resid.Gauss.MA4 <- z
# In R, we would obtain almost the same results using
# ( fit <- arima(diff.temp - mean(diff.temp), order = c(0, 0, qoptim), include.mean = FALSE) )
# resid.Gauss.MA4 <- residuals(fit)
#pdf(file = "histGauss.pdf", width = 10, height = 7)
par(mfrow = c(1, 2))
hist(resid.Gauss.MA4, prob = TRUE, breaks = 40, ylim = c(0, 0.5), xlab = "Residuals under a Gaussian assumption", main = "Histogram of the residuals for the MA(4) model", xlim = c(-6, 6))
curve(dnorm(x, mean = mean(resid.Gauss.MA4), sd = sd(resid.Gauss.MA4)), add = TRUE, col = "red", lty = 3, lwd = 4, n = 1000)
res.qqnorm <- qqplot(qnorm(ppoints(366), mean = mean(resid.Gauss.MA4), sd = sd(resid.Gauss.MA4)), resid.Gauss.MA4, col = "orange", main = "Normal Q-Q Plot", xlim = c(-6, 6), ylim = c(-6, 6), xlab = "Theoretical Quantiles", ylab = "Sample Quantiles", pch = ".", cex = 4)
abline(0,1)
#dev.off()

# P-values of the X_2^{APD}, Jarque-Bera and Duchesne et al. tests
cat("DLO test of normality:\n")
round(PoweR::statcompute(stat.index = 106, data = resid.Gauss.MA4, stat.pars = c(lambda = 2, version = 1))$pvalue, 7)
# 1.25 * 10 ^ -5
cat("Jarque-Bera test of normality:\n")
round(tseries::jarque.bera.test(resid.Gauss.MA4)$p.value, 9)
# 5.76 * 10 ^ -7
cat("Test of normality in Duchesne et al. (2016):\n")
round(nortestARMA::nortestARMA(resid.Gauss.MA4, 1, d = 2)$pvalsdmuest, 6)
# 2.56 * 10 ^ -4

# P-value of X_2^{APD}applied on the observations \Delta T_t
cat("DLO test of normality:\n")
PoweR::statcompute(stat.index = 106, data = diff.temp, stat.pars = c(lambda = 2, version = 1))$pvalue
round(PoweR::statcompute(stat.index = 106, data = diff.temp, stat.pars = c(lambda = 2, version = 1))$pvalue, 6)
# 1.41 * 10 ^ -4

# Statistics for the directional test of fit against symmetric and asymmetric alternatives
n <- length(resid.Gauss.MA4)
muhat <- mean(resid.Gauss.MA4)
sighat <- sd(resid.Gauss.MA4)
Y <- (resid.Gauss.MA4 - muhat) / sighat
B2 <- mean(abs(Y) ^ 2 * sign(Y)) # skewness
K2 <- mean(abs(Y) ^ 2 * log(abs(Y))) # kurtosis
ZB2 <- sqrt(n) * B2 / sqrt((3 - 8 / pi) * (1 - 1.890 / n ^ 0.99))
ZNK2onefourth <- sqrt(n) * ((K2 - B2 ^ 2) ^ 0.25 - ((2 - log(2) - -digamma(1)) / 2) ^ 0.25 * (1 - 0.788 / n)) /
  sqrt((1 / 16) * ((2 - log(2) - -digamma(1)) / 2) ^ -1.5 * ((3 * pi ^ 2 - 28) / 8) * (1 - 9.327 / n ^ 1.05 + 14.208 / n ^ 1.4))
round(ZNK2onefourth, 2)
# 4.58
round(ZB2, 2)
# 0.85

# Best model (fitted using Matlab on the centered ∆T t values and assuming an AL likelihood parametrized as in Trindade et al. (2010))
# Asymmetric Laplace MA(4) is selected (run AIC_ARMA_AL.m and fin the one with smallest AIC is MA(4))
#  and fitted (run Fit_ARMA_AL.m with p=0; q=4;) using Matlab codes found in
# Seafile/TestLaplace/Desgagne-Lafaye-Ouimet/Desgagne_Lafaye_Ouimet_2020_APD/Data/Trindade/Matlab-Temp/
# aic: 1.3649e+03
kappa <- 0.951947726305677
theta <- -0.114927818624531
tau <- 1.649571472740771 # version with sqrt(2.0) in the density, see dlaw36 in PoweR
lambda <- c(0.106138726797209, -0.364549231196791, -0.183820629563996, -0.153817688338125)
round(lambda, 4)
round(c(theta, tau, kappa), 4)

# Figure 4.10
# Computation of the residuals of the Laplace MA(4) model
x <- diff.temp - mean(diff.temp)
z <- rep(NA, length(x))
z0 <- 0 
zm1 <- 0
zm2 <- 0
zm3 <- 0
z[1] <- x[1] - lambda[1] * z0 - lambda[2] * zm1 - lambda[3] * zm2 - lambda[4] * zm3
z[2] <- x[2] - lambda[1] * z[1] - lambda[2] * z0 - lambda[3] * zm1 - lambda[4] * zm2
z[3] <- x[3] - lambda[1] * z[2] - lambda[2] * z[1] - lambda[3] * z0 - lambda[4] * zm1
z[4] <- x[4] - lambda[1] * z[3] - lambda[2] * z[2] - lambda[3] * z[1] - lambda[4] * z0
for (t in 5:366) {
  z[t] <- x[t] - lambda[1] * z[t - 1] - lambda[2] * z[t - 2] - lambda[3] * z[t - 3] - lambda[4] * z[t - 4]
}
resid.Lap.MA4 <- z
#pdf(file = "histLap.pdf", width = 10, height = 7)
par(mfrow = c(1, 2))
hist(resid.Lap.MA4, prob = TRUE, breaks = 40, ylim = c(0, 0.5), main = "Histogram of the residuals for the MA(4) model", xlab = "Residuals under an asymmetric Laplace assumption", xlim = c(-8, 8))
curve(dlaw36(x, theta, tau, kappa), add = TRUE, col = "blue", lty = 1, lwd = 2, n = 1000)
curve(dlaw36(x, theta, tau , 1), add = TRUE, col = "red", lty = 2, lwd = 2, n = 1000)
res.qqplot <- qqplot(rmutil::qlaplace(ppoints(366), m = theta, s = tau / sqrt(2)), resid.Lap.MA4, col = "orange", main = "Laplace Quantile Plot", xlim = c(-6, 6), ylim = c(-6, 6), xlab = "Theoretical Quantiles", ylab = "Sample Quantiles", pch = ".", cex = 4)
abline(0,1)
#dev.off()

# Now we compute the X_1^{APD} test
cat("DLO test of Laplacity:\n")
round(PoweR::statcompute(stat.index = 106, data = resid.Lap.MA4, stat.pars = c(lambda = 1, version = 1))$pvalue, 3)
# 0.126

# Asymmetric Laplace MA(2) fitted (run Fit_ARMA_AL.m with p=0; q=2;) using Matlab code found in
# Seafile/TestLaplace/Desgagne-Lafaye-Ouimet/Desgagne_Lafaye_Ouimet_2020_APD/Data/Trindade/Matlab-Temp/
# aic: 1.3803e+03
kappa <- 0.951396681939704
tau <- 1.693783148853731
theta <- -0.119396792099840
lambda <- c(0.043201833977353, -0.438450207509869)
# Computation of the residuals of the Laplace MA(2) model
x <- diff.temp - mean(diff.temp)
z <- rep(NA, length(x))
z0 <- 0 
zm1 <- 0
z[1] <- x[1] - lambda[1] * z0 - lambda[2] * zm1
z[2] <- x[2] - lambda[1] * z[1] - lambda[2] * z0
for (t in 3:366) {
  z[t] <- x[t] - lambda[1] * z[t - 1] - lambda[2] * z[t - 2]
}
resid.Lap.MA2 <- z
# and computation of the p-value
cat("DLO test of Laplacity:\n")
round(PoweR::statcompute(stat.index = 106, data = resid.Lap.MA2, stat.pars = c(lambda = 1, version = 1))$pvalue, 3)
# 0.054





==> EPD files editing/A1_EPD_tests_supplementary.R <==
############ Bank of functions

rm(list=ls())

dAPD <- function(x, lambda, theta1, theta2, mu = 0, sigma = 1) {
  y <- (x - mu) / sigma
  delta <- 2 * theta1 ^ theta2 * (1 - theta1) ^ theta2 / (theta1 ^ theta2 + (1 - theta1) ^ theta2)
  A <- (1/2 + sign(y) * (1/2 - theta1)) ^ theta2
  f <- (delta / lambda) ^ (1 / theta2) / sigma / gamma(1 + 1 / theta2) * exp(- delta / A / lambda *  abs(y) ^ theta2) 
  return(f)
}

pAPD <- function(x, lambda, theta1, theta2, mu = 0, sigma = 1){
  y <- (x - mu) / sigma
  delta <- 2 * theta1 ^ theta2 * (1 - theta1) ^ theta2 / (theta1 ^ theta2 + (1 - theta1) ^ theta2)
  F <- theta1 * (1 - pgamma(delta / lambda * (-pmin(0, y) / theta1) ^ theta2, shape = 1 / theta2)) +
       (1 - theta1) * pgamma(delta / lambda * (pmax(0, y) / (1 - theta1)) ^ theta2, shape = 1 / theta2)
  return(F)
}

rAPD <- function(n, lambda, theta1, theta2, mu = 0, sigma = 1) {
  delta <- 2 * theta1 ^ theta2 * (1 - theta1) ^ theta2 / (theta1 ^ theta2 + (1 - theta1) ^ theta2)
  W <- rgamma(n, shape = 1 / theta2)
  V <- rbinom(n, 1, theta1)
  x <- mu + sigma * (lambda * W / delta) ^ (1 / theta2) * ((1 - theta1) * (1 - V) - theta1 * V)
  return(x)
}

S.lambda <- function(x, mu, sigma, lambda){
  y <- (x - mu) / sigma
  return(mean(abs(y) ^ lambda * sign(y)))
}

K.lambda <- function(x, mu, sigma, lambda){
  n <- length(x)
  yabs <- abs((x - mu)) / sigma
  yabs <- yabs[! (yabs == 0)] 
  return(sum(yabs ^ lambda * log(yabs)) / n)
}

mle.mu <- function(x, lambda){
  if (lambda == 1) mu.hat <- median(x) else { 
    if (lambda == 2) mu.hat <- mean(x) else {
      g <- function(mu) sum(abs(x - mu) ^ (lambda - 1) * sign(x - mu))
      mu.hat <- uniroot(g, c(min(x) - 1, max(x) + 1), tol = 1e-12)$root
    }
  }
  return(mu.hat)
}

mle.sigma <- function(x, lambda, mu) (mean((abs(x - mu)) ^ lambda)) ^ (1 / lambda)
  
Z.star.S.lambda.test <- function(x, lambda) {
  n <- length(x)  
  mu.hat <- mle.mu(x, lambda)
  sigma.hat <- mle.sigma(x, lambda, mu.hat)
  S <- S.lambda(x, mu.hat, sigma.hat, lambda)
  nVS <- 1 + lambda - lambda ^ 2 / gamma(2 - 1 / lambda) / gamma(1 / lambda)
  Z.star.S.lambda.stat <- n ^ 0.5 * S / sqrt(nVS)
  p.value <- 2 * pnorm(abs(Z.star.S.lambda.stat), lower.tail = FALSE) 
  res <- list(test = "asymptotic lambda-th-power skewness directional test",
              Z.star.S.lambda.stat = Z.star.S.lambda.stat, p.value = p.value) 
  return(res)   
}  

Z.star.K.lambda.test <- function(x, lambda) {
  n <- length(x)  
  mu.hat <- mle.mu(x, lambda)
  sigma.hat <- mle.sigma(x, lambda, mu.hat)
  K <- K.lambda(x, mu.hat, sigma.hat, lambda)
  EK <- (lambda + log(lambda) + digamma(1 / lambda)) / lambda
  nVK <- ((1 / lambda) * (1 + 1 / lambda) * trigamma(1 + 1 / lambda) -  1 / lambda) 
  Z.star.K.lambda.stat <- n ^ 0.5 * (K - EK) / sqrt(nVK)
  p.value <- 2 * pnorm(abs(Z.star.K.lambda.stat), lower.tail = FALSE) 
  res <- list(test = "asymptotic lambda-th-power kurtosis directional test",
              Z.star.K.lambda.stat = Z.star.K.lambda.stat, p.value = p.value) 
  return(res)   
}  

X.APD.star.lambda.test <- function(x, lambda) {
  n <- length(x)  
  mu.hat <- mle.mu(x, lambda)
  sigma.hat <- mle.sigma(x, lambda, mu.hat)
  S <- S.lambda(x, mu.hat, sigma.hat, lambda)
  nVS <- 1 + lambda - lambda ^ 2 / gamma(2 - 1 / lambda) / gamma(1 / lambda)
  K <- K.lambda(x, mu.hat, sigma.hat, lambda)
  EK <- (lambda + log(lambda) + digamma(1 / lambda)) / lambda
  nVK <- ((1 + 1 / lambda) * trigamma(1 + 1 / lambda) -  1) / lambda
  Z.star.S.lambda.stat <- n ^ 0.5 * S / sqrt(nVS)
  Z.star.K.lambda.stat <- n ^ 0.5 * (K - EK) / sqrt(nVK)
  X.APD.star.lambda.stat <- Z.star.S.lambda.stat ^ 2 + Z.star.K.lambda.stat ^ 2  
  p.value <- pchisq(X.APD.star.lambda.stat, df = 2, lower.tail = FALSE) 
  res <- list(test = "asymptotic lambda-th-power skewness and kurtosis omnibus test",
              Z.star.S.lambda.stat = Z.star.S.lambda.stat, Z.star.K.lambda.stat = Z.star.K.lambda.stat,
              X.APD.star.lambda.stat = X.APD.star.lambda.stat, p.value = p.value) 
  return(res) 
}
  
Z.star.S.lambda1.test <- function(x) {
  n <- length(x)  
  mu.hat <- median(x)
  sigma.hat <- mean(abs(x - mu.hat))
  S <- (mean(x) - mu.hat) / sigma.hat
  Z.star.S.lambda1.stat <- n ^ 0.5 * S
  p.value <- 2 * pnorm(abs(Z.star.S.lambda1.stat), lower.tail = FALSE) 
  res <- list(test = "asymptotic first-th-power skewness directional test",
              Z.star.S.lambda1.stat = Z.star.S.lambda1.stat, p.value = p.value) 
  return(res)   
}  

Z.star.K.lambda1.test <- function(x) {
  n <- length(x)  
  mu.hat <- median(x)
  sigma.hat <- mean(abs(x - mu.hat))
  yabs <- abs((x - mu.hat)) / sigma.hat
  yabs <- yabs[! (yabs == 0)] 
  K <- (sum(yabs * log(yabs)) / n)
  EK <- 1 + digamma(1)
  nVK <- pi ^ 2 / 3 - 3
  Z.star.K.lambda1.stat <- n ^ 0.5 * (K - EK) / sqrt(nVK)
  p.value <- 2 * pnorm(abs(Z.star.K.lambda1.stat), lower.tail = FALSE) 
  res <- list(test = "asymptotic first-th-power kurtosis directional test",
              Z.star.K.lambda1.stat = Z.star.K.lambda1.stat, p.value = p.value) 
  return(res)   
}  

X.APD.star.lambda1.test <- function(x) {
  n <- length(x)  
  mu.hat <- median(x)
  sigma.hat <- mean(abs(x - mu.hat))
  S <- (mean(x) - mu.hat) / sigma.hat
  yabs <- abs((x - mu.hat)) / sigma.hat
  yabs <- yabs[! (yabs == 0)] 
  K <- (sum(yabs * log(yabs)) / n)
  EK <- 1 + digamma(1) 
  nVK <- pi ^ 2 / 3 - 3
  Z.star.S.lambda1.stat <- n ^ 0.5 * S
  Z.star.K.lambda1.stat <- n ^ 0.5 * (K - EK) / sqrt(nVK)
  X.APD.star.lambda1.stat <- Z.star.S.lambda1.stat ^ 2 + Z.star.K.lambda1.stat ^ 2  
  p.value <- pchisq(X.APD.star.lambda1.stat, df = 2, lower.tail = FALSE) 
  res <- list(test = "asymptotic first-th-power skewness and kurtosis omnibus test",
              Z.star.S.lambda1.stat = Z.star.S.lambda1.stat, Z.star.K.lambda1.stat = Z.star.K.lambda1.stat,
              X.APD.star.lambda1.stat = X.APD.star.lambda1.stat, p.value = p.value) 
  return(res) 
}

Z.star.S.lambda2.test <- function(x) {
  n <- length(x)  
  mu.hat <- mean(x)
  sigma.hat <- sqrt(mean((x - mu.hat) ^ 2))
  y <- (x - mu.hat) / sigma.hat 
  S <- mean(y ^ 2 * sign(y))
  nVS <- 3 - 8 / pi
  Z.star.S.lambda2.stat <- n ^ 0.5 * S / sqrt(nVS)
  p.value <- 2 * pnorm(abs(Z.star.S.lambda2.stat), lower.tail = FALSE) 
  res <- list(test = "asymptotic second-th-power skewness directional test",
              Z.star.S.lambda2.stat = Z.star.S.lambda2.stat, p.value = p.value) 
  return(res)   
}  

Z.star.K.lambda2.test <- function(x) {
  n <- length(x)  
  mu.hat <- mean(x)
  sigma.hat <- sqrt(mean((x - mu.hat) ^ 2))
  yabs <- abs((x - mu.hat)) / sigma.hat
  yabs <- yabs[! (yabs == 0)] 
  K <- (sum(yabs ^ 2 * log(yabs)) / n)
  EK <- (2 - log(2) + digamma(1)) / 2
  nVK <- (3 * pi ^ 2 - 28) / 8
  Z.star.K.lambda2.stat <- n ^ 0.5 * (K - EK) / sqrt(nVK)
  p.value <- 2 * pnorm(abs(Z.star.K.lambda2.stat), lower.tail = FALSE) 
  res <- list(test = "asymptotic second-th-power kurtosis directional test",
              Z.star.K.lambda2.stat = Z.star.K.lambda2.stat, p.value = p.value) 
  return(res)   
}  

X.APD.star.lambda2.test <- function(x) {
  n <- length(x)  
  mu.hat <- mean(x)
  sigma.hat <- sqrt(mean((x - mu.hat) ^ 2))
  y <- (x - mu.hat) / sigma.hat 
  S <- mean(y ^ 2 * sign(y))
  K <- (sum(y ^ 2 * log(abs(y))) / n)
  nVS <- 3 - 8 / pi
  EK <- (2 - log(2) + digamma(1)) / 2
  nVK <- (3 * pi ^ 2 - 28) / 8
  Z.star.S.lambda2.stat <- n ^ 0.5 * S / sqrt(nVS)
  Z.star.K.lambda2.stat <- n ^ 0.5 * (K - EK) / sqrt(nVK)
  X.APD.star.lambda2.stat <- Z.star.S.lambda2.stat ^ 2 + Z.star.K.lambda2.stat ^ 2  
  p.value <- pchisq(X.APD.star.lambda2.stat, df = 2, lower.tail = FALSE) 
  res <- list(test = "asymptotic second-th-power skewness and kurtosis omnibus test",
              Z.star.S.lambda2.stat = Z.star.S.lambda2.stat, Z.star.K.lambda2.stat = Z.star.K.lambda2.stat,
              X.APD.star.lambda2.stat = X.APD.star.lambda2.stat, p.value = p.value) 
  return(res) 
}

V1 <- function(lambda){
  4 * (1 + lambda) - 4 * lambda ^ 2 / gamma(2 - 1 / lambda) / gamma(1 / lambda)
}

V2 <- function(lambda){
  ((1 + 1 / lambda) * trigamma(1 + 1 / lambda) - 1) / lambda ^ 3
}


X.APD.lambda.test <- function(x, lambda) {
  # general case of lambda = 1, 1.5, 2, 2.5, 3
  n <- length(x)  
  mu.hat <- mle.mu(x, lambda)
  sigma.hat <- mle.sigma(x, lambda, mu.hat)
  nVS.a <- 1 + lambda - lambda ^ 2 / gamma(2 - 1 / lambda) / gamma(1 / lambda)
  EKnet.a <- ((lambda + log(lambda) + digamma(1 / lambda)) / lambda) ^ (1 /4)
  nVKnet.a <- ((lambda + log(lambda) + digamma(1 / lambda)) / lambda) ^ (- 3 / 2) / 16 / 
    lambda * ((1 + 1 / lambda) * trigamma(1 + 1 / lambda) -  1)
  S <- S.lambda(x, mu.hat, sigma.hat, lambda)
  K <- K.lambda(x, mu.hat, sigma.hat, lambda)
  Knet <- (max(0,K - lambda / 2 * S ^ 2)) ^ 0.25
  if (lambda == 1.0 & n%%2 == 0){ # n even
    alpha1 <- 1.06; c1 <- -1.856 
    alpha2 <- 1.01; c2 <- -0.422 
    alpha3 <- 0.92; c3 <- -1.950
    alpha4 <- 2.3;  c4 <- 39.349   
  } else  
    if (lambda == 1.0){
      alpha1 <- 1.03; c1 <- -0.281
      alpha2 <- 0.86; c2 <- -0.198 
      alpha3 <- 1.04; c3 <- -3.827
      alpha4 <- 1.0;  c4 <- 0  
    } else
      if (lambda == 1.5){
        alpha1 <- 0.99; c1 <- -0.952 
        alpha2 <- 0.99; c2 <- -0.637
        alpha3 <- 0.55; c3 <- -3.488
        alpha4 <- 0.5;  c4 <- 2.434  
      } else
        if (lambda == 2.0){
          alpha1 <- 0.99; c1 <- -1.890
          alpha2 <- 1.00; c2 <- -0.788 
          alpha3 <- 1.05; c3 <- -9.327
          alpha4 <- 1.4;  c4 <- 14.208  
        } else
          if (lambda == 2.5){
            alpha1 <- 0.99; c1 <- -2.981
            alpha2 <- 0.99; c2 <- -0.844
            alpha3 <- 1.10; c3 <- -23.104
            alpha4 <- 1.3;  c4 <- 30.028  
          } else
            if (lambda == 3.0){
              alpha1 <- 0.97; c1 <- -3.855 
              alpha2 <- 0.98; c2 <- -0.880
              alpha3 <- 1.14; c3 <- -95.743
              alpha4 <- 1.2;  c4 <- 103.871  
            } 
  nVS <-  nVS.a  * (1 + c1 / n ^ alpha1)
  EKnet <-  EKnet.a  * (1 + c2 / n ^ alpha2)
  nVKnet <- nVKnet.a * (1 + c3 / n ^ alpha3 + c4 / n ^ alpha4)
  ZS <-  sqrt(n) * S / sqrt(nVS)
  ZKnet <- sqrt(n) * (Knet - EKnet) / sqrt(nVKnet)
  X.APD.lambda.stat <- ZS ^ 2 + ZKnet ^ 2
  p.value <- pchisq(X.APD.lambda.stat, 2, lower.tail = FALSE) 
  res <- list(test = "lambda-th-power skewness and kurtosis omnibus test",
              ZS = ZS, ZKnet = ZKnet, stat = X.APD.lambda.stat, p.value = p.value) 
  return(res) 
}  

ZS.lambda.test <- function(x, lambda) {
  # general case of lambda = 1, 1.5, 2, 2.5, 3
  n <- length(x)  
  mu.hat <- mle.mu(x, lambda)
  sigma.hat <- mle.sigma(x, lambda, mu.hat)
  nVS.a <- 1 + lambda - lambda ^ 2 / gamma(2 - 1 / lambda) / gamma(1 / lambda)
  S <- S.lambda(x, mu.hat, sigma.hat, lambda)
  if (lambda == 1.0 & n%%2 == 0){ # n even
    alpha1 <- 1.06; c1 <- -1.856 
  } else  
    if (lambda == 1.0){
      alpha1 <- 1.03; c1 <- -0.281
    } else
      if (lambda == 1.5){
        alpha1 <- 0.99; c1 <- -0.952 
      } else
        if (lambda == 2.0){
          alpha1 <- 0.99; c1 <- -1.890
        } else
          if (lambda == 2.5){
            alpha1 <- 0.99; c1 <- -2.981
          } else
            if (lambda == 3.0){
              alpha1 <- 0.97; c1 <- -3.855 
            } 
  nVS <-  nVS.a  * (1 + c1 / n ^ alpha1)
  ZS <-  sqrt(n) * S / sqrt(nVS)
  p.value <- 2 * pnorm(abs(ZS), lower.tail = FALSE) 
  res <- list(test = "lambda-th-power skewness directional test",
              ZS = ZS, p.value = p.value) 
  return(res) 
}  

ZKnet.lambda.test <- function(x, lambda) {
  # general case of lambda = 1, 1.5, 2, 2.5, 3
  n <- length(x)  
  mu.hat <- mle.mu(x, lambda)
  sigma.hat <- mle.sigma(x, lambda, mu.hat)
  EKnet.a <- ((lambda + log(lambda) + digamma(1 / lambda)) / lambda) ^ (1 /4)
  nVKnet.a <- ((lambda + log(lambda) + digamma(1 / lambda)) / lambda) ^ (- 3 / 2) / 16 / 
    lambda * ((1 + 1 / lambda) * trigamma(1 + 1 / lambda) -  1)
  S <- S.lambda(x, mu.hat, sigma.hat, lambda)
  K <- K.lambda(x, mu.hat, sigma.hat, lambda)
  Knet <- (max(0,K - lambda / 2 * S ^ 2)) ^ 0.25
  if (lambda == 1.0 & n%%2 == 0){ # n even
    alpha2 <- 1.01; c2 <- -0.422 
    alpha3 <- 0.92; c3 <- -1.950
    alpha4 <- 2.3;  c4 <- 39.349   
  } else  
    if (lambda == 1.0){
      alpha2 <- 0.86; c2 <- -0.198 
      alpha3 <- 1.04; c3 <- -3.827
      alpha4 <- 1.0;  c4 <- 0  
    } else
      if (lambda == 1.5){
        alpha2 <- 0.99; c2 <- -0.637
        alpha3 <- 0.55; c3 <- -3.488
        alpha4 <- 0.5;  c4 <- 2.434  
      } else
        if (lambda == 2.0){
          alpha2 <- 1.00; c2 <- -0.788 
          alpha3 <- 1.05; c3 <- -9.327
          alpha4 <- 1.4;  c4 <- 14.208  
        } else
          if (lambda == 2.5){
            alpha2 <- 0.99; c2 <- -0.844
            alpha3 <- 1.10; c3 <- -23.104
            alpha4 <- 1.3;  c4 <- 30.028  
          } else
            if (lambda == 3.0){
              alpha2 <- 0.98; c2 <- -0.880
              alpha3 <- 1.14; c3 <- -95.743
              alpha4 <- 1.2;  c4 <- 103.871  
            } 
  EKnet <-  EKnet.a  * (1 + c2 / n ^ alpha2)
  nVKnet <- nVKnet.a * (1 + c3 / n ^ alpha3 + c4 / n ^ alpha4)
  ZKnet <- sqrt(n) * (Knet - EKnet) / sqrt(nVKnet)
  p.value <- 2 * pnorm(abs(ZKnet), lower.tail = FALSE) 
  res <- list(test = "lambda-th-power net kurtosis directional test",
              ZKnet = ZKnet, p.value = p.value) 
  return(res) 
}  

uniqueness.test <- function(f, domain, lambda){
  g <- function(mu)  adaptIntegrate(f = function(x) (x - mu) ^ (lambda - 1) * f(x), lower = mu, upper = domain[2], tol = 1e-9)$integral -
    adaptIntegrate(f = function(x) (mu - x) ^ (lambda - 1) * f(x), lower = domain[1], upper = mu, tol = 1e-9)$integral  
  mu <- seq(max(-10, domain[1]), min(10, domain[2]), .1)
  g.mu <- apply(cbind(mu), 1, g)
  plot(mu, g.mu)
  abline(h=0)
}

mle.mu.asymp <- function(f, domain, lambda){
  if (lambda == 1) {
    g.med <- function(med) adaptIntegrate(f = f, lower = domain[1], upper = med, tol = 1e-12)$integral - 0.5;
    mu.lambda <- uniroot(g.med, interval = c(max(-100, domain[1]), min(100, domain[2])), tol = 1e-9)$root} else { 
      if (lambda == 2) mu.lambda <- adaptIntegrate(f = function(x) x * f(x), lower = domain[1], upper = domain[2], tol = 1e-9)$integral else {
        g <- function(mu)  adaptIntegrate(f = function(x) (x - mu) ^ (lambda - 1) * f(x), lower = mu, upper = domain[2], tol = 1e-9)$integral -
          adaptIntegrate(f = function(x) (mu - x) ^ (lambda - 1) * f(x), lower = domain[1], upper = mu, tol = 1e-9)$integral  
        mu.lambda <- uniroot(g, c(max(-100, domain[1]), min(100, domain[2])), tol = 1e-9)$root
      }
    }
  return(mu.lambda)
}

mle.sigma.asymp <- function(f, mu.lambda, domain, lambda){
  sigma.tmp <- adaptIntegrate(f = function(x) (mu.lambda - x) ^ lambda * f(x), lower = domain[1], upper = mu.lambda, tol = 1e-12)$integral +
    adaptIntegrate(f = function(x) (x - mu.lambda) ^ lambda * f(x), lower = mu.lambda, upper = domain[2], tol = 1e-12)$integral
  sigma.lambda <- sigma.tmp ^ (1 / lambda)
  return(sigma.lambda)
}

S.lambda.asymp <- function(f, mu.lambda, sigma.lambda, domain, lambda){
  g1 <- function(x) {y <- (x - mu.lambda) / sigma.lambda; - (-y) ^ lambda * f(x)}
  g2 <- function(x) {y <- (x - mu.lambda) / sigma.lambda; y ^ lambda * f(x)}
  S <- adaptIntegrate(f = g1, lower = domain[1], upper = mu.lambda, tol = 1e-9)$integral +
    adaptIntegrate(f = g2, lower = mu.lambda, upper = domain[2], tol = 1e-9)$integral
  return(S)
}

K.lambda.asymp <- function(f, mu.lambda, sigma.lambda, domain, lambda){
  g1 <- function(x) {y <- (x - mu.lambda) / sigma.lambda; (-y) ^ lambda * log(-y) * f(x)}
  g2 <- function(x) {y <- (x - mu.lambda) / sigma.lambda; y ^ lambda * log(y) * f(x)}
  S <- adaptIntegrate(f = g1, lower = domain[1], upper = mu.lambda, tol = 1e-9)$integral +
    adaptIntegrate(f = g2, lower = mu.lambda, upper = domain[2], tol = 1e-9)$integral
  return(S)
}
############ End of the bank of functions

# Library
library(PoweR)
library(cubature)
library(ggplot2)
library(ggExtra)


############## graph of EPD

#pdf("plot_EPD.pdf")

color <- c('grey65', 'black', 'grey65')
lty <- c(2, 4, 1) 
lwd <- c(3, 3, 3)

par(mfrow=c(1,1))
par(cex = 1.4)
par(cex.main = 1)

dx <- 0.01
x <- seq(-5, 5, dx)
lambda = 1
f <- dAPD(x, lambda, theta1 = 0.5, theta2 = lambda, mu = 0, sigma = 1) 
plot(x, f, type = 'l',  col = color[1], lwd = lwd[1], lty = lty[1],
    ylab = expression(paste(g[lambda](x ~"|"~ 0,1))))
lambda = 3
f <- dAPD(x, lambda, theta1 = 0.5, theta2 = lambda, mu = 0, sigma = 1) 
lines(x, f,  col = color[3], lwd = lwd[3], lty = lty[3])
lambda = 2
f <- dAPD(x, lambda, theta1 = 0.5, theta2 = lambda, mu = 0, sigma = 1) 
lines(x, f,  col = color[2], lwd = lwd[2], lty = lty[2])

title(main= expression(paste(EPD[lambda](0,1)," density functions ")))

legend("topright", legend = 
      c(expression(paste(lambda, " = 1 (Laplace)")),expression(paste(lambda, " = 2 (Normal)")),expression(paste(lambda, " = 3"))),
       bg = "white", ncol = 1, col = color, 
       lty = lty, cex = 0.8, lwd = lwd)

#dev.off()

############# Calculation of S1 and K1 for different alternatives

n <- 1000000

# Unif ou beta(1,1), S=0, K=0.19314718056
f <- function(x) dlaw7(x, 0, 1); domain = c(0,1)
x <- gensample(7,n,law.pars=c(0,1))$sample
hist(x)

# Normal, S=0, K= 0.283757110474
f <- function(x) dlaw2(x, 0, 1); domain = c(-Inf,Inf)
x <- gensample(2,n,law.pars=c(0,1))$sample
hist(x)

# t10, S=0, K=0.313638906799
f <- function(x) dlaw8(x, 10); domain = c(-Inf,Inf)
x <- gensample(8,n,law.pars=c(10))$sample
hist(x)

# t4, S=0, K=0.38629436112
f <- function(x) dlaw8(x, 4); domain = c(-Inf,Inf)
x <- gensample(8,n,law.pars=c(4))$sample
hist(x)

# Laplace, S=0, K=0.422784335098 (1+digamma(1))
f <- function(x) dlaw1(x, 0, 1); domain = c(-Inf,Inf)
x <- gensample(1,n,law.pars=c(0,1))$sample
hist(x)

# t3, S=0, K=0.45158270529
f <- function(x) dlaw8(x, 3); domain = c(-Inf,Inf)
x <- gensample(8,n,law.pars=c(3))$sample
hist(x)

# t2, S=0, K=0.693147180559
f <- function(x) dlaw8(x, 2); domain = c(-Inf,Inf)
x <- gensample(8,n,law.pars=c(2))$sample
hist(x)

# Logistic S=0, K=0.326792149742
f <- function(x) dlaw4(x, 0, 1); domain = c(-500,Inf)
x <- gensample(4,n,law.pars=c(0,1))$sample
hist(x)

# Gamma(shape = 2), S=0.305837653097,  K= 0.360565791385, Knet = 0.3137975
f <- function(x) dlaw5(x, 2, 1); domain = c(0,Inf)
x <- gensample(5,n,law.pars=c(2,1))$sample
hist(x)

# Beta(30,1),       S= -0.426092553915, K=0.428885217421, Knet= 0.3381078
f <- function(x) dlaw6(x, 30, 1); domain = c(0,1)
x <- gensample(6,n,law.pars=c(30,1))$sample
hist(x)

adaptIntegrate(f = f, lower = domain[1], upper = domain[2], tol = 1e-9)$integral
lambda <- 1
mu.lambda <- mle.mu.asymp(f, domain, lambda ); round(mu.lambda, 5)
mu.hat <- mle.mu(x, lambda); round(mu.hat, 5)
sigma.lambda <- mle.sigma.asymp(f, mu.lambda, domain, lambda); round(sigma.lambda, 5)
sigma.hat <- mle.sigma(x, lambda, mu.hat); round(sigma.hat, 5)
uniqueness.test(f, domain, lambda)

S <- S.lambda.asymp(f, mu.lambda, sigma.lambda, domain, lambda); print(S, 12)
S.lambda(x, mu.hat, sigma.hat, lambda)

K <- K.lambda.asymp(f, mu.lambda, sigma.lambda, domain, lambda); print(K, 12)
K.lambda(x, mu.hat, sigma.hat, lambda)

(max(0,K - lambda / 2 * S ^ 2))

####### plot Z(S) vs Z(Knet)

lambda <- 1.0; n <- 20; set.seed(9)  
lambda <- 1.0; n <- 21; set.seed(18)
lambda <- 1.5; n <- 20; set.seed(7)
lambda <- 2.0; n <- 20; set.seed(25)
lambda <- 2.5; n <- 20; set.seed(22)
lambda <- 3.0; n <- 20; set.seed(19)

ZS <- ZKnet <- NULL
for (i in 1: 5000){
  x <- rAPD(n, lambda, .5, lambda, 0, 1)
  res <- X.APD.lambda.test(x, lambda)
  ZS <- c(ZS, res$ZS)
  ZKnet <- c(ZKnet, res$ZKnet)
}

round(cor(ZS, ZKnet), 4)
round(apply(cbind(ZS, ZKnet), 2, mean), 4)
round(apply(cbind(ZS, ZKnet), 2, sd), 4)
X.APD.lambda.test(ZS, 2)
X.APD.lambda.test(ZKnet, 2)

#pdf("plot_S_Knet_lambda1_n20.pdf")

df <- data.frame(x = ZS, y = ZKnet)
p <- ggplot(df, aes(ZS, ZKnet)) + geom_point(shape = 1, size = 2.2) +  ggtitle(expression(paste(lambda," = 1,"," n = 20")))  +
  stat_ellipse(type = "norm", linetype = 1, color = "black", level = 0.95, size =1) +
  theme_classic(base_size = 16) +
  scale_x_continuous(name = expression(Z(S[1])), limit=c(-3.5, 3.5),  breaks=-4:4) +
  scale_y_continuous(name = expression(Z(K[1]**net)), limit=c(-3.5, 3.5),  breaks=-4:4) +
  theme_bw(base_size = 22)
ggExtra::ggMarginal(p, type = "histogram")

#dev.off()

# pdf("plot_S_Knet_lambda1_n21.pdf")

df <- data.frame(x = ZS, y = ZKnet)
p <- ggplot(df, aes(ZS, ZKnet)) + geom_point(shape = 1, size = 2.2) +  ggtitle(expression(paste(lambda," = 1,"," n = 21")))  +
  stat_ellipse(type = "norm", linetype = 1, color = "black", level = 0.95, size =1) +
  theme_classic(base_size = 16) +
  scale_x_continuous(name = expression(Z(S[1])), limit=c(-3.5, 3.5),  breaks=-4:4) +
  scale_y_continuous(name = expression(Z(K[1]**net)), limit=c(-3.5, 3.5),  breaks=-4:4) +
  theme_bw(base_size = 22)
ggExtra::ggMarginal(p, type = "histogram")

#dev.off()

# pdf("plot_S_Knet_lambda15_n20.pdf")

df <- data.frame(x = ZS, y = ZKnet)
p <- ggplot(df, aes(ZS, ZKnet)) + geom_point(shape = 1, size = 2.2) +  ggtitle(expression(paste(lambda," = 1.5,"," n = 20")))  +
  stat_ellipse(type = "norm", linetype = 1, color = "black", level = 0.95, size =1) +
  theme_classic(base_size = 16) +
  scale_x_continuous(name = expression(Z(S[1.5])), limit=c(-3.5, 3.5),  breaks=-4:4) +
  scale_y_continuous(name = expression(Z(K[1.5]**net)), limit=c(-3.5, 3.5),  breaks=-4:4) +
  theme_bw(base_size = 22) 
ggExtra::ggMarginal(p, type = "histogram")

#dev.off()

# pdf("plot_S_Knet_lambda2_n20.pdf")

df <- data.frame(x = ZS, y = ZKnet)
p <- ggplot(df, aes(ZS, ZKnet)) + geom_point(shape = 1, size = 2.2) +  ggtitle(expression(paste(lambda," = 2,"," n = 20")))  +
  stat_ellipse(type = "norm", linetype = 1, color = "black", level = 0.95, size =1) +
  theme_classic(base_size = 16) +
  scale_x_continuous(name = expression(Z(S[2])), limit=c(-3.5, 3.5),  breaks=-4:4) +
  scale_y_continuous(name = expression(Z(K[2]**net)), limit=c(-3.5, 3.5),  breaks=-4:4) +
  theme_bw(base_size = 22) 
ggExtra::ggMarginal(p, type = "histogram")

#dev.off()

# pdf("plot_S_Knet_lambda25_n20.pdf")

df <- data.frame(x = ZS, y = ZKnet)
p <- ggplot(df, aes(ZS, ZKnet)) + geom_point(shape = 1, size = 2.2) +  ggtitle(expression(paste(lambda," = 2.5,"," n = 20")))  +
  stat_ellipse(type = "norm", linetype = 1, color = "black", level = 0.95, size =1) +
  theme_classic(base_size = 16) +
  scale_x_continuous(name = expression(Z(S[2.5])), limit=c(-3.5, 3.5),  breaks=-4:4) +
  scale_y_continuous(name = expression(Z(K[2.5]**net)), limit=c(-3.5, 3.5),  breaks=-4:4) +
  theme_bw(base_size = 22) 
ggExtra::ggMarginal(p, type = "histogram")

#dev.off()

# pdf("plot_S_Knet_lambda3_n20.pdf")

df <- data.frame(x = ZS, y = ZKnet)
p <- ggplot(df, aes(ZS, ZKnet)) + geom_point(shape = 1, size = 2.2) +  ggtitle(expression(paste(lambda," = 3,"," n = 20")))  +
  stat_ellipse(type = "norm", linetype = 1, color = "black", level = 0.95, size =1) +
  theme_classic(base_size = 16) +
  scale_x_continuous(name = expression(Z(S[3])), limit=c(-3.5, 3.5),  breaks=-4:4) +
  scale_y_continuous(name = expression(Z(K[3]**net)), limit=c(-3.5, 3.5),  breaks=-4:4) +
  theme_bw(base_size = 22) 
ggExtra::ggMarginal(p, type = "histogram")

#dev.off()

############ plot: xapd vs zepd

# pdf("power_local_delta1_BW.pdf")

par(mfrow=c(1,1))
par(cex = 1.4)
par(cex.main = 1)

lambda <- 1
level <- 0.05
delta1 <- seq(from = 0, to = 3, length.out = 1000) 
delta2 <- 0

mean.ZS <- -delta1 * sqrt(V1(lambda))
mean.ZK <- -delta2 * sqrt(V2(lambda))
ncp <- delta1 ^ 2 * V1(lambda) + delta2 ^ 2 * V2(lambda)
#ncp <- mean.ZS ^ 2 + mean.ZK ^ 2

color <- c('black', 'grey65')
lty <- c(2, 1) 
lwd <- c(3, 3)

critical.value <- qchisq(level, df = 2, lower = F) 
power <- pchisq(critical.value, df = 2, ncp = ncp, lower.tail = F)

plot(delta1, power, ylim = c(0,1), type = 'l',
     col = color[2], lwd = lwd[2], lty = lty[2],
     xlab = expression(delta[1]), ylab = 'Power', yaxt="n")

title(main= expression(paste("Power curves ",X[lambda]**APD," vs ",
                             paste(Z,(S[lambda]) ),", ",alpha, " = 0.05")))

ytick <- c(0.05, .2, .4, .6, .8, 1)
axis(side=2, at=ytick, labels = FALSE)
text(par("usr")[1], ytick,  labels = ytick, srt = 0, pos = 2, xpd = TRUE)

quant <- qnorm(level / 2, lower.tail = F); quant
power <- pnorm(-quant, mean = mean.ZS, sd = 1, lower.tail = TRUE) +
  pnorm(quant, mean = mean.ZS, sd = 1, lower.tail = FALSE) 
lines(delta1, power,  col = color[1], lwd = lwd[1], lty = lty[1])

legend("bottomright", legend = c(expression(paste(Z,(S[lambda]))), expression(X[lambda]**APD)), 
       bg = "white", ncol = 1, col = color, 
       lty = lty, cex = 0.9, lwd = lwd)

# dev.off()

# pdf("power_local_delta2_BW.pdf")

par(mfrow=c(1,1))
par(cex = 1.4)
par(cex.main = 1)

lambda <- 1
level <- 0.05
delta1 <- 0 
delta2 <- seq(from = 0, to = 12, length.out = 1000)

mean.ZS <- -delta1 * sqrt(V1(lambda))
mean.ZK <- -delta2 * sqrt(V2(lambda))
ncp <- delta1 ^ 2 * V1(lambda) + delta2 ^ 2 * V2(lambda)
#ncp <- mean.ZS ^ 2 + mean.ZK ^ 2

color <- c('black', 'grey65')
lty <- c(2, 1) 
lwd <- c(3, 3)

critical.value <- qchisq(level, df = 2, lower = F) 
power <- pchisq(critical.value, df = 2, ncp = ncp, lower.tail = F)

plot(delta2, power, ylim = c(0,1), type = 'l',
     col = color[2], lwd = lwd[2], lty = lty[2],
     xlab = expression(delta[2]), ylab = 'Power', yaxt="n")

title(main= expression(paste("Power curves ",X[lambda]**APD," vs ",
                             paste(Z(K[lambda]**"net")),", ",alpha, " = 0.05")))

ytick <- c(0.05, .2, .4, .6, .8, 1)
axis(side=2, at=ytick, labels = FALSE)
text(par("usr")[1], ytick,  labels = ytick, srt = 0, pos = 2, xpd = TRUE)

quant <- qnorm(level / 2, lower.tail = F); quant
power <- pnorm(-quant, mean = mean.ZK, sd = 1, lower.tail = TRUE) +
         pnorm(quant, mean = mean.ZK, sd = 1, lower.tail = FALSE) 
lines(delta2, power,  col = color[1], lwd = lwd[1], lty = lty[1])

legend("bottomright", legend = c(expression(paste(Z(K[lambda]**"net"))), expression(X[lambda]**APD)), 
       bg = "white", ncol = 1, col = color, 
       lty = lty, cex = 0.9, lwd = lwd)

# dev.off()


######### Estimation of the regression coefficients

lambda <- 1.0
lambda <- 1.5
lambda <- 2.0
lambda <- 2.5
lambda <- 3.0
nv <- seq(20, 200, 1)
exp.var <- NULL
nb_sim1 <- nb_sim2 <- 1000

for (k in 1:length(nv)){
  print(nv[k])
  S.vect <- K.vect <- NULL
  for (j in 1:nb_sim1){
    S.temp <- K.temp <- NULL
    for (i in 1:nb_sim2){
      x <- rAPD(nv[k], lambda, .5, lambda, 0, 1)
      mu.hat <- mle.mu(x, lambda)
      sigma.hat <- mle.sigma(x, lambda, mu.hat)
      S <- S.lambda(x, mu.hat, sigma.hat, lambda)
      K <- K.lambda(x, mu.hat, sigma.hat, lambda)
      S.temp <- c(S.temp, S)
      K.temp <- c(K.temp, K)
    }
    S.vect <- c(S.vect, S.temp)
    K.vect <- c(K.vect, K.temp)
    }
  NK25 <- pmax(0, (K.vect - lambda / 2 * S.vect ^ 2) ^ 0.25)
  stat <- c(nv[k] * var(S.vect), mean(NK25), nv[k] * var(NK25))
  exp.var <- rbind(exp.var, stat)
}

#save(exp.var, file = "exp.var.lambda1")
#save(exp.var, file = "exp.var.lambda15")
#save(exp.var, file = "exp.var.lambda2")
#save(exp.var, file = "exp.var.lambda25")
#save(exp.var, file = "exp.var.lambda3")

load("exp.var.lambda1")
lambda <- 1.0

load("exp.var.lambda15")
lambda <- 1.5

load("exp.var.lambda2")
lambda <- 2.0

load("exp.var.lambda25")
lambda <- 2.5

load("exp.var.lambda3")
lambda <- 3.0

nVSa <- 1 + lambda - lambda ^ 2 / gamma(2 - 1 / lambda) / gamma(1 / lambda)
ENKa <- ((lambda + log(lambda) + digamma(1 / lambda)) / lambda) ^ (1 /4)
nVNKa <- ((lambda + log(lambda) + digamma(1 / lambda)) / lambda) ^ (- 3 / 2) / 16 / 
         lambda * ((1 + 1 / lambda) * trigamma(1 + 1 / lambda) -  1)
  
plot(nv, exp.var[,1]); exp.var[nrow(exp.var),1]; nVSa
plot(nv, exp.var[,2]); exp.var[nrow(exp.var),2]; ENKa
plot(nv, exp.var[,3]); exp.var[nrow(exp.var),3]; nVNKa

optim.alpha12 <- function(n, stat.fin, stat.asymp){
  y <- stat.fin / stat.asymp - 1
  g <- function(alpha) {-summary(lm(y ~ 0 + I(1 / n ^ alpha)))$r.squared}
  alpha <- round(optimize(g, c(.1, 5), tol = 1e-12)$min, 2)
  reg <- lm(y ~ 0 + I(1 / n ^ alpha))
  cte <- round(reg$coef[[1]], 3)
  y.fitted <- stat.asymp * (1 + cte / n ^ alpha)
  corr <- round(cor(stat.fin, y.fitted), 4)
  return(list(alpha = alpha, cte = cte, corr = corr, y.fitted = y.fitted)) 
}

optim.alpha34 <- function(n, stat.fin, stat.asymp){
  y <- stat.fin / stat.asymp - 1
  alpha4v <- seq(.1, 4, .1)
  R2 <- alpha3v <- NULL
  for (i in 1:length(alpha4v)){
    g <- function(alpha) {-summary(lm(y ~ 0 + I(1 / n ^ alpha) + I(1 / n ^ alpha4v[i])))$r.squared}
    alpha3 <- optimize(g, c(-5, 5), tol = 1e-12)$min
    R2 <- c(R2, -g(alpha3))
    alpha3v <- c(alpha3v, alpha3)
  }
  pos <- which(R2 == max(R2))
  alpha3 <- round(alpha3v[pos], 2)
  alpha4 <- alpha4v[pos]  
  reg <- lm(y ~ 0 + I(1 / n ^ alpha3) + I(1 / n ^ alpha4))
  cte3 <- round(reg$coef[[1]], 3)
  cte4 <- round(reg$coef[[2]], 3)
  y.fitted <- stat.asymp * (1 + cte3 / n ^ alpha3 + cte4 / n ^ alpha4)
  corr <- round(cor(stat.fin, y.fitted), 4)
  return(list(alpha3 = alpha3, cte3 = cte3, alpha4 = alpha4, 
              cte4 = cte4, corr = corr, y.fitted = y.fitted)) 
}

pos <- 1:length(nv) 
#pos <- seq(1,length(nv),2); pos # lambda =1, even n
#pos <- seq(2,length(nv),2); pos # lambda =1, odd n
n <- nv[pos]

stat.asymp <- nVSa;  stat.fin <- exp.var[pos,1]
res <- optim.alpha12(n, stat.fin, stat.asymp); res[1:3]
plot(n, stat.fin)
lines(n, res$y.fitted, col = 'blue', lwd = 2)
plot(stat.fin, res$y.fitted);  abline(0, 1, col = 'blue', lwd = 2)
plot(n, stat.fin - res$y.fitted); abline(h = 0)

stat.asymp <- ENKa;  stat.fin <- exp.var[pos,2]
res <- optim.alpha12(n, stat.fin, stat.asymp); res[1:3]
plot(n, stat.fin)
lines(n, res$y.fitted, col = 'blue', lwd = 2)
plot(stat.fin, res$y.fitted);  abline(0, 1, col = 'blue', lwd = 2)
plot(n, stat.fin - res$y.fitted); abline(h = 0)

stat.asymp <- nVNKa; stat.fin <- exp.var[pos,3]
res <- optim.alpha34(n, stat.fin, stat.asymp); res[1:5]
# res <- optim.alpha12(n, stat.fin, stat.asymp); res[1:3] # exception for lambda=1 and n even
plot(n, stat.fin)
lines(n, res$y.fitted, col = 'blue', lwd = 2)
plot(stat.fin, res$y.fitted);  abline(0, 1, col = 'blue', lwd = 2)
plot(n, stat.fin - res$y.fitted); abline(h = 0)


### Power under the null

lambda <- 1.0
lambda <- 1.5
lambda <- 2.0
lambda <- 2.5
lambda <- 3.0
nv <- c(20, 50, 100, 200)
#nv <- c(21, 51, 101, 201)
nb_sim <- 1000000
al <- matrix(c(1:10, seq(12,20,2)) / 100, ncol = 1)
powerv <- NULL

for (k in 1:length(nv)){
  power <- 0
  for (i in 1:nb_sim){
    print(c(nv[k],i))
    x <- rAPD(nv[k], lambda, .5, lambda, 0, 1)
    mu.hat <- mle.mu(x, lambda)
    sigma.hat <- mle.sigma(x, lambda, mu.hat)
    S <- S.lambda(x, mu.hat, sigma.hat, lambda)
    K <- K.lambda(x, mu.hat, sigma.hat, lambda)
    NK <- pmax(0, (K - lambda / 2 * S ^ 2) ^ 0.25)
    p1 <- X.APD.lambda.test(x, lambda)$p.value
    power <- power + (p1 < al)
  }
  powerv <- cbind(powerv, power / nb_sim * 100)
}
colnames(powerv) <- nv
rownames(powerv) <- al * 100
powerv
round(powerv,1)

 

#save(powerv, file = "powerv.lambda1even")
load("powerv.lambda1even")
#save(powerv, file = "powerv.lambda1odd")
load("powerv.lambda1odd")
#save(powerv, file = "powerv.lambda15")
load("powerv.lambda15")
#save(powerv, file = "powerv.lambda2")
load("powerv.lambda2")
#save(powerv, file = "powerv.lambda25")
load("powerv.lambda25")
#save(powerv, file = "powerv.lambda3")
load("powerv.lambda3")
powerv

round(t(powerv), 1)

#########



==> EPD files editing/A2_EPD_tests_supplementary.R <==
##########################################################################################
# Exemple 4.1: Prediction Errors in Geostatistical Modeling of Ocean Surface Temperatures
##########################################################################################

# Loading the dataset
require(lawstat)
data(bias)


# Figure 4.4
n <- length(bias)
muhat1 <- median(bias)
muf <- function(mul, data) {abs(sum((abs(data - mul)) ^ (1.5-1) * sign(data - mul)))}
muhat1.5 <- optim(0.0, muf, data = bias, method = "L-BFGS-B")$par
muhat2 <- mean(bias)
sigmahat1 <- mean(abs(bias - muhat1) ^ 1) ^ (1 / 1)
sigmahat1.5 <- mean(abs(bias - muhat1.5) ^ 1.5) ^ (1 / 1.5)
sigmahat2 <- mean(abs(bias - muhat2) ^ 2) ^ (1 / 2)
round(muhat1, 3)
round(sigmahat1, 3)
round(muhat1.5, 4)
round(sigmahat1.5, 3)
round(muhat2, 3)
round(sigmahat2, 3)

#cairo_pdf(file = "hist-bias.pdf", width = 5, height = 5)
hist(bias, ylim = c(0, 0.20), prob = TRUE, breaks = 25, xlim = c(-12, 12))
curve(dnorm(x, mean = muhat2, sd = sigmahat2), add = TRUE, col = "brown", n = 1000, lty = 2)
curve(rmutil::dlaplace(x, muhat1, sigmahat1), add = TRUE, col = "blue", n = 1000, lty = 3)
lambda <- 1.5
mu <- muhat1.5
sigma <- sigmahat1.5
theta1 <- 1 / 2
theta2 <- lambda
theta <- mu
phi <- lambda ^ (1 / theta2) * sigma
alpha <- theta1
lambda <- theta2
library("PoweR")
curve(dlaw38(x, theta, phi, alpha, lambda), add = TRUE, col = "cyan4", lty = 1, lwd = 3, n = 1000)
legend(0, 0.20, legend = c(expression(lambda=="1.0"~": Laplace"), expression(lambda==1.5~": EPD"), expression(lambda=="2.0"~": Normal")), lty = c(3, 1, 2), lwd = c(1, 2, 1), col = c("blue", "cyan4", "brown"), bty = "n", cex = 0.8)
#dev.off()

# Shapiro-Wilks, Jarque-Bera and Bonett-Seier tests
shapiro.test(bias)
library("moments")
jarque.test(bias)
bonett.test(bias)

# Table 4.2
test1 <- stat106(bias, 1.0)
round(c(test1$ZBlambda, test1$pvalZBlambda), 3)
round(c(test1$ZNKlambdaonefourth, test1$pvalZNKlambdaonefourth), 3)
round(c(test1$XlambdaAPD, test1$pvalXlambdaAPD), 3)

test1.5 <- stat106(bias, 1.5)
round(c(test1.5$ZBlambda, test1.5$pvalZBlambda), 3)
round(c(test1.5$ZNKlambdaonefourth, test1.5$pvalZNKlambdaonefourth), 3)
round(c(test1.5$XlambdaAPD, test1.5$pvalXlambdaAPD), 3)

test2 <- stat106(bias, 2.0)
round(c(test2$ZBlambda, test2$pvalZBlambda), 3)
round(c(test2$ZNKlambdaonefourth, test2$pvalZNKlambdaonefourth), 3)
round(c(test2$XlambdaAPD, test2$pvalXlambdaAPD), 3)


# Figure 4.5
#cairo_pdf(file = "tests-bias.pdf", width = 5, height = 5)
par(mai = c(1.02, 1.12, 0.82, 0.42))
df <- data.frame(ZS = c(1.31442, 1.45676, 1.77809), ZKnet = c(-1.50053, 0.69968, 2.14926))
plot(df, xlim = c(-4, 4), ylim = c(-4, 4), pch = 1:3, xlab = expression(Z(S[lambda])), ylab = expression(Z(K[lambda]^'net')), cex.lab = 1.2, col = c("blue", "cyan4", "brown"))
legend("topleft", bty = "n", pch = 3:1, legend = c(expression(lambda=="2.0"~": Normal"), expression(lambda==1.5~": EPD"), expression(lambda=="1.0"~": Laplace")), col = c("brown", "cyan4", "blue"))
radius = sqrt(qchisq(0.95, df = 2))
center_x = 0
center_y = 0
theta = seq(0, 2 * pi, length = 200) # angles for drawing points around the circle
# draw the circle
lines(x = radius * cos(theta) + center_x, y = radius * sin(theta) + center_y)
abline(h = 0, v = 0, lty = 2)
abline(h = 0, v = qnorm(0.05 / 2, lower.tail = FALSE), lty = 3)
abline(h = 0, v = -qnorm(0.05 / 2, lower.tail = FALSE), lty = 3)
abline(v = 0, h = -qnorm(0.05 / 2, lower.tail = FALSE), lty = 3)
abline(v = 0, h = qnorm(0.05 / 2, lower.tail = FALSE), lty = 3)
#dev.off()

#################################################################################
# Exemple 4.2: Home refrigeration temperatures
#################################################################################
# Refrigerator
# https://www.foodrisk.org/resources/display/36
# https://meridian.allenpress.com/jfp/article/70/7/1640/171554/Consumer-Home-Refrigeration-Practices-Results-of-a
#

library(rmutil)

# Loading the dataset
refrig <- as.matrix(read.csv("A3_refrig.csv", header = TRUE))
refrig <- (62 - 2 * refrig)
table(refrig)
set.seed(6)
refrig[refrig == 18] <- qlaplace(runif(sum(refrig == 18), 0, plaplace(20, m = 39.3, s = 4.23)), 39.3, 4.23)
refrig[refrig == 60] <- qlaplace(runif(sum(refrig == 60), plaplace(60, m = 39.3, s = 4.23), 1), 39.3, 4.23)
refrig[refrig > 18 & refrig < 60] <- refrig[refrig > 18 & refrig < 60] + runif(sum(refrig > 18 & refrig < 60), min = -1.0, max = 1.0)
quantile(refrig)

n <- length(refrig)
mad <- function(x) mean(abs(x - median(x)))

mu1 <- median(refrig)
round(mu1, 2)
# 39.36
s1 <- mad(refrig)
round(s1, 2)
# 4.23

mu2 <- mean(refrig)
round(mu2, 2)
# 39.29
s2 <- sqrt(mean((refrig - mean(refrig)) ^ 2))
round(s2, 2)
# 6.89

# Figure 4.6
# pdf(file = "refrig2.pdf")

hist(refrig, breaks = 50, prob = TRUE, main = "Histogram of refrigerator temperatures",
                  xlab = "Uncensored jittered temperatures", ylim = c(0, 0.13))
curve(rmutil::dlaplace(x, m = mu1, s = s1), add = TRUE, col = "blue", lty = 1, lwd = 2, n = 1000)
curve(dnorm(x, mean = mu2, sd = s2), add = TRUE, col = "red", lty = 2, lwd = 2, n = 1000)
legend("topright", col = c("blue", "red"), legend = c("Laplace density", "Normal density"), lty = c(1, 2), lwd = 2)
#dev.off()

# Table 4.3
data1 <- data2 <- rep(NA, 1000000)
set.seed(1)
for (i in 1:1000000) { # Takes quite some time ... be patient
  print(i)
  temp <- sample(refrig, 50)
  data1[i] <- PoweR::statcompute(stat.index = 106, data = temp, stat.pars = c(lambda = 1, version = 1))$pvalue
  data2[i] <- PoweR::statcompute(stat.index = 106, data = temp, stat.pars = c(lambda = 2, version = 1))$pvalue
}
#write(data1, file = "data1.txt", ncolumns = 1)
#write(data2, file = "data2.txt", ncolumns = 1)
#data1 <- as.vector(t(read.csv(file = "data1.txt", header = FALSE)))
#data2 <- as.vector(t(read.csv(file = "data2.txt", header = FALSE)))

round(summary(data1), 5)
#Min.     1st Qu.  Median Mean     3rdQu.  Max. 
#0.00000 0.01412 0.07688 0.18661 0.27234 0.99999 

round(summary(data2), 5)
#Min. 1st Qu.  Median    Mean 3rd Qu.    Max. 
#0.00000 0.00000 0.00000 0.00629 0.00016 0.99939 


# Other values in this example
round(1 - mean(data1 < 0.05), 3)
# 0.575
round(1 - mean(data2 < 0.05), 3)
# 0.025

round(1 - rmutil::plaplace(40, m =mu1, s = s1), 3)
# 0.429
round(1 - pnorm(40, mu2, s2), 3)
# 0.459
round(mean(refrig >= 40), 3)
# 0.406


########################################################################
# Exemple 4.3: London temperatures
########################################################################

# Loading the data
require("nortestARMA")
data(Piggott)
temp <- Piggott$temp
n <- length(temp)

# Figure 4.7
#pdf(file = "london-temp.pdf", width = 5, height = 5)
ts.plot(temp, ylab = expression(paste("Temp, ",degree,"C")), main = "Series of London temperatures", xlab = "Time", lwd=1)
axis(1, at = 366)
#dev.off()

# Figure 4.8 (Left)
# The differenciated series Y_t - Y_{t - 1} of length 366 (taking Y_0 = 0)
diff.temp <- diff(c(0, temp))
# write(diff.temp, file = "difftemp.txt", ncolumns = 1)
# https://hansjoerg.me/2018/02/15/font-embedding-for-latex-and-r-users/
# To embed PDF fonts, use cairo_pdf() instead of pdf()
#cairo_pdf(file = "histdiff.pdf", width = 5, height = 5)
hist(diff.temp, main = "Histogram of differenced values", xlab = expression(Delta*T[t]==T[t]-T[t-1]))
#dev.off()
# Figure 4.8 (Right)
#pdf(file = "acf.pdf", width = 5, height = 5)
acf(diff.temp, lag.max = 18, ylab = "ACF", xlab = "Lag", main = "ACF of differenced series")
#dev.off()

############# Matlab code
# Select best Gaussian MA model and finds an MA(4)
load -ascii difftemp.txt;
infile=difftemp;
x=infile(:,1);
n=size(x,1); meanx=mean(x); x=x-meanx;
minAIC=1000000
qoptim = 0;
for q=0:10
   result=summarize(estimate(arima(0, 0, q), x));
   if (result.AIC < minAIC) 
       minAIC = result.AIC
       qoptim = q;
   end
end
summarize(estimate(arima('MALags', 1:qoptim,'Constant', 0), x));
   ##  ARIMA(0,0,4) Model (Gaussian Distribution):
 
   ##               Value      StandardError    TStatistic      PValue  
   ##              ________    _____________    __________    __________

   ##  Constant           0             0            NaN             NaN
   ##  MA{1}       0.070821      0.054041         1.3105         0.19003
   ##  MA{2}       -0.29779      0.049327        -6.0369      1.5709e-09
   ##  MA{3}       -0.15063       0.04562        -3.3018       0.0009606
   ##  MA{4}       -0.19553      0.051331        -3.8092      0.00013944
   ##  Variance      2.4734       0.14593          16.95      1.9403e-64

 
   ## ARIMA(0,0,4) Model (Gaussian Distribution)
 
   ##  Effective Sample Size: 366
   ##  Number of Estimated Parameters: 5
   ##  LogLikelihood: -685.056
   ##  AIC: 1380.11
   ##  BIC: 1399.63
 
   ##               Value      StandardError    TStatistic      PValue  
   ##              ________    _____________    __________    __________

   ##  Constant           0             0            NaN             NaN
   ##  MA{1}       0.070821      0.054041         1.3105         0.19003
   ##  MA{2}       -0.29779      0.049327        -6.0369      1.5709e-09
   ##  MA{3}       -0.15063       0.04562        -3.3018       0.0009606
   ##  MA{4}       -0.19553      0.051331        -3.8092      0.00013944
   ##  Variance      2.4734       0.14593          16.95      1.9403e-64

# This can also be done in R, with slightly different results though:
res <- rep(NA, 11)
for (q in 0:10) {
    res[q + 1] <- arima(diff.temp - mean(diff.temp), order = c(0, 0, q), include.mean = FALSE, method = "ML")$aic
  }
( qoptim <- which.min(res) - 1  ) # equals 4
## Fitting of a Gaussian MA(4) using R. 
## Note that in the paper the fitting is done with MATLAB, which is slightly different 
arima(diff.temp - mean(diff.temp), order = c(0, 0, 4), include.mean = FALSE, method = "ML")
#Coefficients:
#         ma1      ma2      ma3      ma4
#      0.0690  -0.2966  -0.1534  -0.2015
#s.e.  0.0514   0.0520   0.0543   0.0548
#sigma^2 estimated as 2.467:  log likelihood = -684.87,  aic = 1379.74

# Figure 4.9
# First we compute the residuals from the Gaussian MA(4) model selected and fitted with Matlab as above
lambda <- rep(NA, 4)
# Constant
   mu <- 0
#   MA{1}
   lambda[1] <- 0.0708211911743979
#    MA{2}
   lambda[2] <- -0.297786020404125
#   MA{3}
   lambda[3] <- -0.150627763123424
#   MA{4}
   lambda[4] <- -0.195529360610245
#   Variance
   sig2 <- 2.47341198808353 
round(c(lambda, sig2), 4)
#  0.0708 -0.2978 -0.1506 -0.1955  2.4734
# Computation of the residuals of the Gaussian MA(4) model
x <- diff.temp - mean(diff.temp)
z <- rep(NA, length(x))
z0 <- zm1 <- zm2 <- zm3 <- 0
z[1] <- -mu + x[1] - lambda[1] * z0 - lambda[2] * zm1 - lambda[3] * zm2 - lambda[4] * zm3
z[2] <- -mu + x[2] - lambda[1] * z[1] - lambda[2] * z0 - lambda[3] * zm1 - lambda[4] * zm2
z[3] <- -mu + x[3] - lambda[1] * z[2] - lambda[2] * z[1] - lambda[3] * z0 - lambda[4] * zm1
z[4] <- -mu + x[4] - lambda[1] * z[3] - lambda[2] * z[2] - lambda[3] * z[1] - lambda[4] * z0
for (t in 5:366) {
 z[t] <- -mu + x[t] - lambda[1] * z[t - 1] - lambda[2] * z[t - 2]- lambda[3] * z[t - 3]- lambda[4] * z[t - 4]
}
resid.Gauss.MA4 <- z
# In R, we would obtain almost the same results using
# ( fit <- arima(diff.temp - mean(diff.temp), order = c(0, 0, qoptim), include.mean = FALSE) )
# resid.Gauss.MA4 <- residuals(fit)
#pdf(file = "histGauss.pdf", width = 10, height = 7)
par(mfrow = c(1, 2))
hist(resid.Gauss.MA4, prob = TRUE, breaks = 40, ylim = c(0, 0.5), xlab = "Residuals under a Gaussian assumption", main = "Histogram of the residuals for the MA(4) model", xlim = c(-6, 6))
curve(dnorm(x, mean = mean(resid.Gauss.MA4), sd = sd(resid.Gauss.MA4)), add = TRUE, col = "red", lty = 3, lwd = 4, n = 1000)
res.qqnorm <- qqplot(qnorm(ppoints(366), mean = mean(resid.Gauss.MA4), sd = sd(resid.Gauss.MA4)), resid.Gauss.MA4, col = "orange", main = "Normal Q-Q Plot", xlim = c(-6, 6), ylim = c(-6, 6), xlab = "Theoretical Quantiles", ylab = "Sample Quantiles", pch = ".", cex = 4)
abline(0,1)
#dev.off()

# P-values of the X_2^{APD}, Jarque-Bera and Duchesne et al. tests
cat("DLO test of normality:\n")
round(PoweR::statcompute(stat.index = 106, data = resid.Gauss.MA4, stat.pars = c(lambda = 2, version = 1))$pvalue, 7)
# 1.25 * 10 ^ -5
cat("Jarque-Bera test of normality:\n")
round(tseries::jarque.bera.test(resid.Gauss.MA4)$p.value, 9)
# 5.76 * 10 ^ -7
cat("Test of normality in Duchesne et al. (2016):\n")
round(nortestARMA::nortestARMA(resid.Gauss.MA4, 1, d = 2)$pvalsdmuest, 6)
# 2.56 * 10 ^ -4

# P-value of X_2^{APD}applied on the observations \Delta T_t
cat("DLO test of normality:\n")
PoweR::statcompute(stat.index = 106, data = diff.temp, stat.pars = c(lambda = 2, version = 1))$pvalue
round(PoweR::statcompute(stat.index = 106, data = diff.temp, stat.pars = c(lambda = 2, version = 1))$pvalue, 6)
# 1.41 * 10 ^ -4

# Statistics for the directional test of fit against symmetric and asymmetric alternatives
n <- length(resid.Gauss.MA4)
muhat <- mean(resid.Gauss.MA4)
sighat <- sd(resid.Gauss.MA4)
Y <- (resid.Gauss.MA4 - muhat) / sighat
B2 <- mean(abs(Y) ^ 2 * sign(Y)) # skewness
K2 <- mean(abs(Y) ^ 2 * log(abs(Y))) # kurtosis
ZB2 <- sqrt(n) * B2 / sqrt((3 - 8 / pi) * (1 - 1.890 / n ^ 0.99))
ZNK2onefourth <- sqrt(n) * ((K2 - B2 ^ 2) ^ 0.25 - ((2 - log(2) - -digamma(1)) / 2) ^ 0.25 * (1 - 0.788 / n)) /
    sqrt((1 / 16) * ((2 - log(2) - -digamma(1)) / 2) ^ -1.5 * ((3 * pi ^ 2 - 28) / 8) * (1 - 9.327 / n ^ 1.05 + 14.208 / n ^ 1.4))
round(ZNK2onefourth, 2)
# 4.58
round(ZB2, 2)
# 0.85

# Best model (fitted using Matlab on the centered ∆T t values and assuming an AL likelihood parametrized as in Trindade et al. (2010))
# Asymmetric Laplace MA(4) is selected (run AIC_ARMA_AL.m and fin the one with smallest AIC is MA(4))
#  and fitted (run Fit_ARMA_AL.m with p=0; q=4;) using Matlab codes found in
# Seafile/TestLaplace/Desgagne-Lafaye-Ouimet/Desgagne_Lafaye_Ouimet_2020_APD/Data/Trindade/Matlab-Temp/
# aic: 1.3649e+03
kappa <- 0.951947726305677
theta <- -0.114927818624531
tau <- 1.649571472740771 # version with sqrt(2.0) in the density, see dlaw36 in PoweR
lambda <- c(0.106138726797209, -0.364549231196791, -0.183820629563996, -0.153817688338125)
round(lambda, 4)
round(c(theta, tau, kappa), 4)

# Figure 4.10
# Computation of the residuals of the Laplace MA(4) model
x <- diff.temp - mean(diff.temp)
z <- rep(NA, length(x))
z0 <- 0 
zm1 <- 0
zm2 <- 0
zm3 <- 0
z[1] <- x[1] - lambda[1] * z0 - lambda[2] * zm1 - lambda[3] * zm2 - lambda[4] * zm3
z[2] <- x[2] - lambda[1] * z[1] - lambda[2] * z0 - lambda[3] * zm1 - lambda[4] * zm2
z[3] <- x[3] - lambda[1] * z[2] - lambda[2] * z[1] - lambda[3] * z0 - lambda[4] * zm1
z[4] <- x[4] - lambda[1] * z[3] - lambda[2] * z[2] - lambda[3] * z[1] - lambda[4] * z0
for (t in 5:366) {
 z[t] <- x[t] - lambda[1] * z[t - 1] - lambda[2] * z[t - 2] - lambda[3] * z[t - 3] - lambda[4] * z[t - 4]
}
resid.Lap.MA4 <- z
#pdf(file = "histLap.pdf", width = 10, height = 7)
par(mfrow = c(1, 2))
hist(resid.Lap.MA4, prob = TRUE, breaks = 40, ylim = c(0, 0.5), main = "Histogram of the residuals for the MA(4) model", xlab = "Residuals under an asymmetric Laplace assumption", xlim = c(-8, 8))
curve(dlaw36(x, theta, tau, kappa), add = TRUE, col = "blue", lty = 1, lwd = 2, n = 1000)
curve(dlaw36(x, theta, tau , 1), add = TRUE, col = "red", lty = 2, lwd = 2, n = 1000)
res.qqplot <- qqplot(rmutil::qlaplace(ppoints(366), m = theta, s = tau / sqrt(2)), resid.Lap.MA4, col = "orange", main = "Laplace Quantile Plot", xlim = c(-6, 6), ylim = c(-6, 6), xlab = "Theoretical Quantiles", ylab = "Sample Quantiles", pch = ".", cex = 4)
abline(0,1)
#dev.off()

# Now we compute the X_1^{APD} test
cat("DLO test of Laplacity:\n")
round(PoweR::statcompute(stat.index = 106, data = resid.Lap.MA4, stat.pars = c(lambda = 1, version = 1))$pvalue, 3)
# 0.126

# Asymmetric Laplace MA(2) fitted (run Fit_ARMA_AL.m with p=0; q=2;) using Matlab code found in
# Seafile/TestLaplace/Desgagne-Lafaye-Ouimet/Desgagne_Lafaye_Ouimet_2020_APD/Data/Trindade/Matlab-Temp/
# aic: 1.3803e+03
kappa <- 0.951396681939704
tau <- 1.693783148853731
theta <- -0.119396792099840
lambda <- c(0.043201833977353, -0.438450207509869)
# Computation of the residuals of the Laplace MA(2) model
x <- diff.temp - mean(diff.temp)
z <- rep(NA, length(x))
z0 <- 0 
zm1 <- 0
z[1] <- x[1] - lambda[1] * z0 - lambda[2] * zm1
z[2] <- x[2] - lambda[1] * z[1] - lambda[2] * z0
for (t in 3:366) {
 z[t] <- x[t] - lambda[1] * z[t - 1] - lambda[2] * z[t - 2]
}
resid.Lap.MA2 <- z
# and computation of the p-value
cat("DLO test of Laplacity:\n")
round(PoweR::statcompute(stat.index = 106, data = resid.Lap.MA2, stat.pars = c(lambda = 1, version = 1))$pvalue, 3)
# 0.054



